Information Content Exploration

Sparse reward environments are known to be challenging for reinforcement learning agents. In such environments, efficient and scalable exploration is crucial. Exploration is a means by which an agent gains information about the environment. We expand on this topic and propose a new intrinsic reward that systemically quantifies exploratory behavior and promotes state coverage by maximizing the information content of a trajectory taken by an agent. We compare our method to alternative exploration based intrinsic reward techniques, namely Curiosity Driven Learning and Random Network Distillation. We show that our information theoretic reward induces efficient exploration and outperforms in various games, including Montezuma Revenge, a known difficult task for reinforcement learning. Finally, we propose an extension that maximizes information content in a discretely compressed latent space which boosts sample efficiency and generalizes to continuous state spaces.

==> anc/ice-a3c/algo/__init__.py <==
import argparse
from algo.gae import GAE
from algo.model.model import ActorCriticCNN
from algo.model.model_group import ModelGroup
from algo.shared_optimizers import SharedAdam

def create_model_group(args: argparse.Namespace, shared_model_groups=None) -> ModelGroup:
    """
    Create a group of actor critics. Sync weights with shared models if provided.
    """
    models = _create_models(args)
    optimizers = _create_optimizers(models, args)
    gaes = _create_gaes(args)
    model_group = ModelGroup(models, optimizers, gaes)
    if shared_model_groups is not None:
        model_group.reload_models(shared_model_groups)
    return model_group

def _create_models(args) -> list:
    """
    Instantiate the set of torch models
    """
    models = [
        ActorCriticCNN(num_inputs=args.grid_size, num_actions=args.num_actions, num_values=1)
        for _ in range(args.num_agents)
    ]
    return models

def _create_optimizers(models, args) -> list:
    """
    Instantiate the shared optimziers
    """
    optimizers = [
        SharedAdam(model.parameters(), args.lr)
        for model in models
    ]
    return optimizers

def _create_gaes(args) -> list:
    """
    Create generalized advantage estimation objects
    """
    gaes = [
        GAE(args.entropy_loss_coef, args.value_loss_coef, args.gamma, args.gae_lambda, args.max_grad_norm)
        for _ in range(args.num_agents)
    ]
    return gaes


==> anc/ice-a3c/algo/gae.py <==
import torch
import torch.nn.functional as F

class GAE:
    """
    Generalized advantage estimation.
    """
    def __init__(self, entropy_loss_coef: float, value_loss_coef: float, gamma: float, gae_lambda: float, max_grad_norm: float):
        self.entropy_loss_coef = entropy_loss_coef
        self.value_loss_coef = value_loss_coef
        self.gamma = gamma
        self.gamma_gae_lambda = gae_lambda * gamma
        self.max_grad_norm = max_grad_norm
        self.values = []
        self.log_probs = []
        self.rewards = []
        self.entropies = []

    def reset(self) -> None:
        """
        Reset all internal arrays.
        """
        self.values.clear()
        self.log_probs.clear()
        self.rewards.clear()
        self.entropies.clear()

    def add(
        self,
        value: torch.Tensor,
        logit: torch.Tensor,
        prob: torch.Tensor,
        action: torch.Tensor,
        ) -> None:
        """
        Add data to internal arrays.
        """
        log_prob = F.log_softmax(logit, dim=-1)
        entropy = -(log_prob * prob).sum()
        log_prob = log_prob.gather(0, action)
        self.values.append(value)
        self.log_probs.append(log_prob)
        self.entropies.append(entropy)

    def update(self, local_model, shared_model, optimizer) -> None:
        """
        Backpropogate through model.
        """
        if len(self.values) <= 1:
            return

        loss = self.get_loss()
        optimizer.zero_grad()
        loss.backward()
        self.ensure_shared_grads(local_model, shared_model)
        torch.nn.utils.clip_grad_norm_(local_model.parameters(), self.max_grad_norm)
        optimizer.step()
        self.reset()

    def get_loss(self) -> torch.Tensor:
        """
        Compute the a3c loss.
        """
        value_loss, policy_loss, entropy_loss = 0, 0, 0
        target_v = self.values[-1].detach()
        gae = torch.zeros(1, 1)
        for t in reversed(range(len(self.rewards))):
            value_t, value_tp1 = self.values[t], self.values[t + 1]
            target_v = self.gamma * target_v + self.rewards[t]
            delta_t = self.rewards[t] + self.gamma * value_tp1 - value_t
            gae = gae * self.gamma_gae_lambda + delta_t
            value_loss += 0.5 * (target_v - value_t).pow(2)
            policy_loss -= self.log_probs[t] * gae.detach()
            entropy_loss -= self.entropies[t]
        return policy_loss + self.value_loss_coef * value_loss + self.entropy_loss_coef * entropy_loss

    @staticmethod
    def ensure_shared_grads(model, shared_model) -> None:
        """
        Copy gradients from local model to shared model in case it is None.
        """
        for param, shared_param in zip(model.parameters(), shared_model.parameters()):
            if shared_param.grad is not None:
                return
            shared_param._grad = param.grad


==> anc/ice-a3c/algo/model/model.py <==
import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F

def normalized_columns_initializer(weights, std=1.0):
    out = torch.randn(weights.size())
    out *= std / torch.sqrt(out.pow(2).sum(1, keepdim=True))
    return out

def weights_init(m):
    classname = m.__class__.__name__
    if classname.find("Conv") != -1:
        weight_shape = list(m.weight.data.size())
        fan_in = np.prod(weight_shape[1:4])
        fan_out = np.prod(weight_shape[2:4]) * weight_shape[0]
        w_bound = np.sqrt(6. / (fan_in + fan_out))
        m.weight.data.uniform_(-w_bound, w_bound)
        m.bias.data.fill_(0)
    elif classname.find("Linear") != -1:
        weight_shape = list(m.weight.data.size())
        fan_in = weight_shape[1]
        fan_out = weight_shape[0]
        w_bound = np.sqrt(6. / (fan_in + fan_out))
        m.weight.data.uniform_(-w_bound, w_bound)
        m.bias.data.fill_(0)

class ActorCriticCNN(torch.nn.Module):
    def __init__(self, num_inputs: int, num_actions: int, num_values: int):
        super(ActorCriticCNN, self).__init__()
        strides_multiplier = self._get_strides_multiplier(num_inputs)
        self.conv1 = nn.Conv2d(1,  32, 3, stride=2 * strides_multiplier[0], padding=1)
        self.conv2 = nn.Conv2d(32, 32, 3, stride=2 * strides_multiplier[1], padding=1)
        self.conv3 = nn.Conv2d(32, 32, 3, stride=2, padding=1)
        self.conv4 = nn.Conv2d(32, 32, 3, stride=2, padding=1)
        self.lstm = nn.LSTMCell(32 * 3 * 3, 256)
        self.critic_linear = nn.Linear(256, num_values)
        self.actor_linear = nn.Linear(256, num_actions)

        self.apply(weights_init)
        self.actor_linear.weight.data = normalized_columns_initializer(self.actor_linear.weight.data, 0.01)
        self.actor_linear.bias.data.fill_(0)
        self.critic_linear.weight.data = normalized_columns_initializer(self.critic_linear.weight.data, 1.0)
        self.critic_linear.bias.data.fill_(0)
        self.lstm.bias_ih.data.fill_(0)
        self.lstm.bias_hh.data.fill_(0)
        self.train()

    def _get_strides_multiplier(self, input_size: int) -> list:
        if input_size == 40:
            strides = [1, 1]
        elif input_size == 80:
            strides = [2, 1]
        elif input_size == 160:
            strides = [2, 2]
        else:
            strides = [1, 1]
        return strides

    def forward(self, x, hx, cx):
        x = F.elu(self.conv1(x))
        x = F.elu(self.conv2(x))
        x = F.elu(self.conv3(x))
        x = F.elu(self.conv4(x))
        x = x.view(-1, 32 * 3 * 3)
        hx, cx = self.lstm(x, (hx, cx))
        x = hx
        return self.critic_linear(x), self.actor_linear(x), (hx, cx)


==> anc/ice-a3c/algo/model/model_group.py <==
import torch
import torch.nn.functional as F
import numpy as np
from util import Counter

class ModelGroup:
    def __init__(self, models: list, optimizers: list, gaes: list):
        self.models = models
        self.optimizers = optimizers
        self.gaes = gaes
        self.num_agents = len(models)
        self._share_memory()
        self._init_hxcx()
        self._init_shared_frame_counts()

    def reload_models(self, shared_model_group: "ModelGroup") -> None:
        """
        Sync all model weights and frame counts with shared model group.
        """
        for idx in range(self.num_agents):
            self.models[idx].load_state_dict(shared_model_group.models[idx].state_dict())
            self.frame_counts[idx].set(shared_model_group.frame_counts[idx].get())

    def inference(self, states: np.array, dummy: bool=False, is_train: bool=True, greedy: bool=False) -> list:
        """
        Perform inference in model idx.
        """
        values, logits = self._forward(states, dummy, is_train)
        probs = [F.softmax(logit, dim=-1) for logit in logits]
        actions = [self.select_action(prob, greedy) for prob in probs]
        for gae, value, logit, prob, action in zip(self.gaes, values, logits, probs, actions):
            gae.add(value, logit, prob, action)
        actions = [action.item() for action in actions]
        return actions

    def terminal_inference(self, states: list, dones: list) -> None:
        """
        Perform inference for the last step in batch.
        """
        values, _ = self._forward(states, dummy=True)
        for gae, value, done in zip(self.gaes, values, dones):
            if done:
                values = torch.zeros(1)
            gae.values.append(value)

    def save_models(self, experiment_dir: str) -> None:
        """
        Save models to weight directory.
        """
        for idx, model in enumerate(self.models):
            checkpoint = {
                "model_state_dict": model.state_dict(),
                "frame_count": self.frame_counts[idx].get(),
            }
            torch.save(checkpoint, f"{experiment_dir}/model{idx}.pth")

    def load_models(self, experiment_dir: str) -> None:
        """
        Load models from weight directory.
        """
        for idx, model in enumerate(self.models):
            checkpoint = torch.load(f"{experiment_dir}/model{idx}.pth")
            model.load_state_dict(checkpoint["model_state_dict"])
            self.frame_counts[idx].set(checkpoint["frame_count"])

    def add_reward(self, rewards: torch.Tensor) -> None:
        for gae, reward in zip(self.gaes, rewards):
            gae.rewards.append(reward)

    def update(self, shared_model_group: "ModelGroup") -> None:
        for idx in range(self.num_agents):
            self.gaes[idx].update(
                self.models[idx],
                shared_model_group.models[idx],
                shared_model_group.optimizers[idx]
            )
            shared_model_group.frame_counts[idx].set(self.frame_counts[idx].get())
        self._detach_hxcx()

    def reset(self) -> None:
        for gae in self.gaes:
            gae.reset()
        self._init_hxcx()

    def get_frame_counts(self) -> list:
        return [counter.get() for counter in self.frame_counts]

    def _forward(self, states: np.array, dummy: bool=False, is_train: bool=True) -> tuple:
        """
        Perform inference in model idx.
        """
        states = torch.from_numpy(np.expand_dims(states, (1, 2)))
        values, logits = [], []
        for idx, state in enumerate(states):
            with torch.set_grad_enabled(is_train):
                if dummy:
                    value, logit, (_, _) = self.models[idx](state, self.hxs[idx], self.cxs[idx])
                else:
                    value, logit, (self.hxs[idx], self.cxs[idx]) = self.models[idx](state, self.hxs[idx], self.cxs[idx])
            values.append(value.squeeze(0))
            logits.append(logit.squeeze(0))
            self.frame_counts[idx].increment(increment_value=state.shape[0])
        return values, logits

    def _share_memory(self) -> None:
        """
        Put the model parameters and loss information for each model into shared memory.
        """
        for model, optimizer in zip(self.models, self.optimizers):
            model.share_memory()
            optimizer.share_memory()

    def _init_shared_frame_counts(self) -> None:
        """
        Initialize process-safe counter for processed frames for each model.
        """
        self.frame_counts = [Counter() for _ in range(self.num_agents)]

    def _init_hxcx(self) -> None:
        """
        Initialize lstm states.
        """
        self.hxs = [torch.zeros(1, 256) for _ in range(self.num_agents)]
        self.cxs = [torch.zeros(1, 256) for _ in range(self.num_agents)]

    def _detach_hxcx(self):
        """
        Detach lstm states of model at idx.
        """
        self.hxs = [hx.detach() for hx in self.hxs]
        self.cxs = [cx.detach() for cx in self.cxs]

    @staticmethod
    def select_action(prob: torch.Tensor, greedy: bool = False):
        """
        Select discrete action from probability tensor.
        Sample according to probabilities unless greedy is true, in which case the max probability
        action is selected.
        """
        if greedy:
            action = prob.max(0, keepdim=True)[1].detach()
        else:
            action = prob.multinomial(num_samples=1).detach()
        return action


==> anc/ice-a3c/algo/shared_optimizers.py <==
import math
import torch
import torch.optim as optim

class SharedAdam(optim.Adam):
    """
    Implements Adam algorithm with shared states.
    """
    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-8, weight_decay=0):
        super().__init__(params, lr, betas, eps, weight_decay)

        for group in self.param_groups:
            for p in group["params"]:
                state = self.state[p]
                state["step"] = torch.zeros(1)
                state["exp_avg"] = p.data.new().resize_as_(p.data).zero_()
                state["exp_avg_sq"] = p.data.new().resize_as_(p.data).zero_()

    def share_memory(self):
        """
        Puts step and loss informaiton for each parameter in shared memory.
        """
        for group in self.param_groups:
            for p in group["params"]:
                state = self.state[p]
                state["step"].share_memory_()
                state["exp_avg"].share_memory_()
                state["exp_avg_sq"].share_memory_()

    def step(self, closure=None):
        """
        Performs a single optimization step.
        """
        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:
            for p in group["params"]:
                if p.grad is None:
                    continue
                grad = p.grad.data
                state = self.state[p]

                exp_avg, exp_avg_sq = state["exp_avg"], state["exp_avg_sq"]
                beta1, beta2 = group["betas"]

                state["step"] += 1

                if group["weight_decay"] != 0:
                    grad = grad.add(group["weight_decay"], p.data)

                # Decay the first and second moment running average coefficient
                exp_avg.mul_(beta1).add_(grad, alpha=1 - beta1)
                exp_avg_sq.mul_(beta2).addcmul_(grad, grad, value=1 - beta2)

                denom = exp_avg_sq.sqrt().add_(group["eps"])

                bias_correction1 = 1 - beta1 ** state["step"].item()
                bias_correction2 = 1 - beta2 ** state["step"].item()
                step_size = group["lr"] * math.sqrt(
                    bias_correction2) / bias_correction1

                p.data.addcdiv_(exp_avg, denom, value=-step_size)

        return loss


==> anc/ice-a3c/env/__init__.py <==
import argparse
import gym
from env.wrappers import MiceWrapper
from env.wrappers import AtariObservationWrapper
from env.wrappers import GridWorldObservationWrapper
from env.custom_envs import ALL_ENVS_LIST
from env.custom_envs import ALL_GRID_SIZES
from env.custom_envs import ATARI_ENVS_LIST
from env.custom_envs import GRIDWORLD_ENVS_LIST

def create_env(args: argparse.Namespace) -> gym.Env:
    """
    Instantiate and return an environment group for the agent.
    """
    env = gym.vector.AsyncVectorEnv(
        [lambda: _create_env(args) for _ in range(args.num_agents)],
        shared_memory=True,
    )
    args.num_actions = env.single_action_space.n
    env = MiceWrapper(env, args)
    return env

def _create_env(args: argparse.Namespace) -> gym.Env:
    """
    Instantiate and return the appropriate environment for the agent.
    """
    if args.env_name in GRIDWORLD_ENVS_LIST:
        env = gym.make(args.env_name, grid_size=args.grid_size, seed=args.seed)
        env = GridWorldObservationWrapper(env)
    elif args.env_name in ATARI_ENVS_LIST:
        env = gym.make(args.env_name, render_mode="rgb_array")
        env = AtariObservationWrapper(env)
    else:
        raise ValueError(f"Provided environment {args.env_name} not configured.")

    env = gym.wrappers.TimeLimit(env, max_episode_steps=args.max_episode_steps)
    return env


==> anc/ice-a3c/env/custom_envs/__init__.py <==
import gym
from util import is_atari_env
from util import is_gridworld_env

gym.envs.registration.register(
    id="GW/GridWorldSparse-v0",
    entry_point="env.custom_envs.gridworld:GridWorldSparse",
)

gym.envs.registration.register(
    id="GW/GridWorldNoisy-v0",
    entry_point="env.custom_envs.gridworld:GridWorldNoisy",
)

gym.envs.registration.register(
    id="GW/GridWorldWall-v0",
    entry_point="env.custom_envs.gridworld:GridWorldWall",
)

GRIDWORLD_ENVS_LIST = {
    env.id for env in gym.envs.registry.all() if is_gridworld_env(env.id)
}

ATARI_ENVS_LIST = {
    env.id for env in gym.envs.registry.all() if is_atari_env(env.id)
}

ALL_ENVS_LIST = sorted(ATARI_ENVS_LIST.union(GRIDWORLD_ENVS_LIST))
ALL_GRID_SIZES = [40, 80, 160]


==> anc/ice-a3c/env/custom_envs/gridworld.py <==
import numpy as np
import gym
from abc import ABC
from abc import abstractmethod


class GridWorld(gym.Env, ABC):
    """
    Exploration grid world custom environment.
    """
    AGENT = 1
    WALL = 2

    def __init__(self, grid_size: int, seed: int):
        self.action_space = gym.spaces.Discrete(4)
        self.grid_size = grid_size
        self.observation = None
        self._action_to_direction = {
            0: np.array([ 1,  0], dtype=np.int16),
            1: np.array([ 0,  1], dtype=np.int16),
            2: np.array([-1,  0], dtype=np.int16),
            3: np.array([ 0, -1], dtype=np.int16),
        }
        self.seed(seed)
        self.reset()

    def reset(self) -> np.array:
        """
        Resets the environment to an initial state and returns the initial observation.
        """
        self._reset_grid()
        self.steps = 0
        self.position = np.array([0, 0], dtype=np.uint16)
        self.path = [self.position[:]]
        return self.observation

    def step(self, action: int) -> tuple:
        """
        Run one timestep of environment dynamics.
        """
        new_position = self._get_new_position(action)
        self._update_state(new_position)
        self.path.append(self.position[:])
        self.steps += 1
        done = reward = self._get_reward()
        info = self._get_info()
        return self.observation, reward, done, info

    def seed(self, seed: int) -> None:
        """
        Sets the seed for this env's random number generator(s).
        """
        np.random.seed(seed)

    def _get_info(self) -> dict:
        """
        Create dictionary of environment info.
        """
        unique_states = set([self.grid_size * position[0] + position[1] for position in self.path])
        info = {
            "Trajectory Distinct States": len(unique_states),
            "Trajectory Visited States": self.path,
        }
        return info

    def _get_new_position(self, action: int) -> np.array:
        """
        Get the new agent position given action.
        """
        direction = self._action_to_direction[action]
        new_position = np.clip(self.position + direction, 0, self.grid_size - 1)
        return self._handle_collision(new_position)

    def _handle_collision(self, new_position: np.array) -> np.array:
        """
        Handle correction of position in case agent hits a wall.
        """
        if self.observation[tuple(new_position)] == GridWorld.WALL:
            new_position = self.position
        return new_position

    def _update_state(self, new_position: np.array) -> None:
        """
        Update the grid world state by marking the agent's position.
        """
        self.observation[tuple(self.position)] = 0
        self.observation[tuple(new_position)] = GridWorld.AGENT
        self.position = new_position

    @abstractmethod
    def _get_reward(self) -> float:
        """
        Get the environment reward.
        """

    @abstractmethod
    def _reset_grid(self) -> None:
        """
        Reset the grid.
        """


class GridWorldSparse(GridWorld):
    """
    Sparse grid world environment.
    """
    def _reset_grid(self) -> None:
        self.observation = np.zeros((self.grid_size, self.grid_size), dtype=np.int16)
        self.observation[0,0] = GridWorld.AGENT

    def _get_reward(self) -> float:
        """
        Get the environment reward.
        """
        return 100 * all(self.position == self.grid_size - 1)


class GridWorldNoisy(GridWorld):
    """
    Exploration grid world custom environment with noisy tv.
    """
    NOISE_LOW = 3
    NOISE_HIGH = 6
    TV_SIZE_PERC = 0.125 # 12.5% of the grid is noise

    def __init__(self, grid_size: int, seed: int):
        self.TV_SIZE = int(self.TV_SIZE_PERC * grid_size)
        super().__init__(grid_size, seed)

    def _reset_grid(self) -> None:
        """
        Reset the grid and add noisy TV.
        """
        self.observation = np.zeros((self.grid_size, self.grid_size), dtype=np.int16)
        self.observation[0,0] = GridWorld.AGENT
        self.observation[0:self.TV_SIZE:,-self.TV_SIZE:] = self.NOISE_LOW

    def _get_reward(self) -> float:
        """
        Get the environment reward.
        """
        return 100 * all(self.position == self.grid_size - 1)

    def _update_state(self, new_position: np.array) -> None:
        """
        Add noise to state space before marking agent's position on grid.
        """
        super()._update_state(new_position)
        self.observation[0:self.TV_SIZE:,-self.TV_SIZE:] = self._get_noise()

    def _get_noise(self) -> np.array:
        """
        Return TV noise
        """
        return np.random.randint(self.NOISE_LOW, self.NOISE_HIGH, size=(self.TV_SIZE, self.TV_SIZE))


class GridWorldWall(GridWorld):
    """
    Exploration grid world with wall and unobservable blocks.
    """
    def _reset_grid(self) -> None:
        self.observation = np.zeros((self.grid_size, self.grid_size), dtype=np.int16)
        self.observation[0, 0] = GridWorld.AGENT
        self.observation[1:, 1:] = GridWorld.WALL

    def _get_reward(self) -> float:
        return 100 * all(self.position == [0, self.grid_size - 1])

    def _update_state(self, new_position) -> None:
        super()._update_state(new_position)
        self.observation[0, 1:] = 0 # keep the upper row unobservable by masking


==> anc/ice-a3c/env/wrappers/__init__.py <==
from env.wrappers.observation_wrappers import AtariObservationWrapper
from env.wrappers.observation_wrappers import GridWorldObservationWrapper
from env.wrappers.intrisic_reward_wrapper import IntrinsicRewardWrapper
from env.wrappers.mice_wrapper import MiceWrapper


==> anc/ice-a3c/env/wrappers/intrisic_reward_wrapper.py <==
import gym
import numpy as np
from abc import ABC
from abc import abstractmethod

class IntrinsicRewardWrapper(gym.Wrapper, ABC):
    """
    Abstract class that adds intrisic reward wrapping to vectorized environment.
    """
    def __init__(self, env: gym.vector.AsyncVectorEnv):
        super().__init__(env)
        self.env = env
        self.num_envs = env.num_envs
        self.reset()

    def reset(self) -> list:
        """
        resets vectorized environments to initial state and returns initial observation from each.
        """
        self.dones = np.zeros(self.num_envs, dtype=bool)
        self.game_lens = np.zeros(self.num_envs, dtype=np.int16)
        self.extrinsic_rewards = np.zeros(self.num_envs, dtype=np.float32)
        self.intrinsic_rewards = np.zeros(self.num_envs, dtype=np.float32)
        self.states = self.env.reset()
        return self.states

    def step(self, actions: np.array) -> float:
        """
        Run one timestep in the vectorized environment.
        """
        self.actions = actions
        self.states, extrinsic_rewards, self.dones, self.infos = self.env.step(actions)
        self.game_lens += 1
        intrinsic_rewards = self.get_intrinsic_reward(self.states)
        self.intrinsic_rewards += intrinsic_rewards
        self.extrinsic_rewards += extrinsic_rewards
        return intrinsic_rewards + extrinsic_rewards

    @abstractmethod
    def get_intrinsic_reward(self, states: np.array) -> float:
        """
        Compute intrinsic reward from states.
        """

    def is_done(self) -> bool:
        """
        return true if any sub-environments are done.
        """
        return any(self.dones)

    def get_episode_data(self):
        """
        Generate episode data
        """
        return {
            "Extrinsic Reward": self.extrinsic_rewards.tolist(),
            "Intrinsic Reward": self.intrinsic_rewards.tolist(),
            "Trajectory Length": self.game_lens.tolist(),
            "Info": self.infos,
        }

    def get_render_data(self):
        """
        Generate render data
        """
        return {
            "Step": self.game_lens,
            "State": self.states,
            "Action": self.actions,
        }


==> anc/ice-a3c/env/wrappers/mice_wrapper.py <==
import argparse
import gym
import numpy as np
from scipy.stats import entropy
from env.wrappers import IntrinsicRewardWrapper

class MiceWrapper(IntrinsicRewardWrapper):
    """
    General wrapper that adds MICE to a vectorized environment.
    """
    def __init__(self, env: gym.vector.AsyncVectorEnv, args: argparse.Namespace):
        self.entropy_coef = args.entropy_coef
        self.mutual_coef = args.mutual_coef
        self._state_dim = np.prod(env.single_observation_space.shape)
        self._state_idx = np.arange(self._state_dim)
        super().__init__(env)

    def reset(self) -> list:
        """
        resets vectorized environments to initial state and returns initial observation from each.
        """
        self.current_entropy = np.zeros(self.num_envs, dtype=np.float32)
        self.current_mutual_info = np.zeros(self.num_envs, dtype=np.float32)
        self.last_entropy = np.zeros(self.num_envs, dtype=np.float32)
        self.last_mutual_info = np.zeros(self.num_envs, dtype=np.float32)
        self.count_matrix = None
        self.unique = []
        states = super().reset()
        self.mice(states)
        return states

    def get_intrinsic_reward(self, states: np.array) -> float:
        return self.mice(states)

    def mice(self, states: np.array) -> float:
        """
        Compute mice exploration bonus.
        """
        r_intrinsic = np.empty(self.num_envs)
        for idx, state in enumerate(states):
            self._update(state, idx)
            self.current_entropy[idx] = self._entropy(self.count_matrix[idx])
            self.current_mutual_info[idx] = self._mutual_info(idx)
            delta_entropy = self.current_entropy[idx] - self.last_entropy[idx]
            delta_mutual_info = self.current_mutual_info[idx] - self.last_mutual_info[idx]
            r_intrinsic[idx] = self.entropy_coef * delta_entropy - self.mutual_coef * delta_mutual_info
            self.last_entropy[idx] = self.current_entropy[idx]
            self.last_mutual_info[idx] = self.current_mutual_info[idx]
        return r_intrinsic

    def _update(self, state: np.array, idx: int) -> None:
        """
        Update internal state.
        """
        state = (state * 256).astype(np.uint8).ravel()
        state = np.concatenate((self.unique, state))
        unique, unique_inverse = np.unique(state, return_inverse=True)
        unique_inverse = unique_inverse[len(self.unique):]
        num_novel_unique = len(unique) - len(self.unique)
        if num_novel_unique > 0:
            self._pad_count_matrix_novel_unique(num_novel_unique)
        self.count_matrix[idx, unique_inverse, self._state_idx] += 1
        self.unique = unique

    def _pad_count_matrix_novel_unique(self, num_novel_unique: int) -> None:
        """
        If we encounter novel unique values in state, we pad the count matrix
        with a set of axes for future count updates.
        """
        pad = np.zeros((self.num_envs, num_novel_unique, self._state_dim), dtype=np.uint16)
        if self.count_matrix is None:
            self.count_matrix = pad
        else:
            self.count_matrix = np.concatenate((self.count_matrix, pad), axis=1)

    def _mutual_info(self, i: int) -> float:
        """
        Compute mutual information content.
        """
        mutual_info = 0.
        for j in range(i):
            entropy_ij = self._entropy(self.count_matrix[i] + self.count_matrix[j])
            mutual_info += self.current_entropy[i] + self.current_entropy[j] - entropy_ij
        return mutual_info

    @staticmethod
    def _entropy(count_matrix: np.array) -> float:
        """
        Compute total trajectory information content.
        """
        return np.nan_to_num(entropy(count_matrix, base=2, axis=0).sum(), copy=False)

    def get_episode_data(self):
        """
        Generate episode data
        """
        episode_data = super().get_episode_data()
        episode_data.update({
            "Trajectory Information (bits)": self.current_entropy.tolist(),
            "Trajectory Mutual Information (bits)": self.current_mutual_info.tolist(),
        })
        return episode_data


==> anc/ice-a3c/env/wrappers/observation_wrappers.py <==
import gym
import numpy as np


class AtariObservationWrapper(gym.ObservationWrapper):
    """
    Transforms state space for Atari environment.
    """
    def __init__(self, env: gym.Env):
        super().__init__(env)
        self.observation_space = gym.spaces.Box(
            low=0,
            high=1,
            shape=(40, 40),
            dtype=np.float32,
        )

    def observation(self, obs: np.array):
        obs = obs[35:195:4, ::4, 0] # frame skip
        return (obs / 255).astype(np.float32)


class GridWorldObservationWrapper(gym.ObservationWrapper):
    """
    Transforms state space for Grid world custom environments.
    """
    def __init__(self, env: gym.Env):
        super().__init__(env)
        self.observation_space = gym.spaces.Box(
            low=0,
            high=1,
            shape=(env.grid_size, env.grid_size),
            dtype=np.float32,
        )

    def observation(self, obs: np.array):
        return (obs / 255).astype(np.float32)


==> anc/ice-a3c/main.py <==
import argparse
import os
os.environ["OMP_NUM_THREADS"] = "1"
import torch.multiprocessing as mp
from env import ALL_ENVS_LIST
from env import ALL_GRID_SIZES
from env import create_env
from algo import create_model_group
from test import run_test
from train import run_train
from util import setup_experiment

parser = argparse.ArgumentParser(
    description="Multi-Agent Information Content Exploration",
    formatter_class=argparse.ArgumentDefaultsHelpFormatter,
)
parser.add_argument("--entropy-coef",      type=float, default=0.01,                       help="ICE intrinsic entropy reward coefficient.")
parser.add_argument("--entropy-loss-coef", type=float, default=0.01,                       help="Entropy loss weighting.")
parser.add_argument("--env-name",          type=str,   default="GW/GridWorldSparse-v0",    help="Environment to run.", choices=ALL_ENVS_LIST)
parser.add_argument("--experiment-name",   type=str,                                       help="Name of the experiment. A name is created if not provided.")
parser.add_argument("--gae-lambda",        type=float, default=1.00,                       help="Lambda in generalized advantage estimation.")
parser.add_argument("--gamma",             type=float, default=0.99,                       help="Discount factor.")
parser.add_argument("--grid-size",         type=int,   default=40,                         help="Size of grid if using GridWorldEnvironment.", choices=ALL_GRID_SIZES)
parser.add_argument("--load-model",        type=bool,  default=False,                      help="If true, source model weights from experiment spec.")
parser.add_argument("--lr",                type=float, default=0.0001,                     help="Learning rate.")
parser.add_argument("--max-episode-steps", type=int,   default=400,                        help="Number of steps per episode.")
parser.add_argument("--max-grad-norm",     type=float, default=50,                         help="Clip gradient norm on parameters.")
parser.add_argument("--max-episodes",      type=int,   default=200,                        help="Number of episodes per train process.")
parser.add_argument("--mutual-coef",       type=float, default=0.01,                       help="MICE intrinsic mutual information penalty coefficient.")
parser.add_argument("--num-agents",        type=int,   default=1,                          help="MICE number of agents to run.")
parser.add_argument("--num-processes",     type=int,   default=8,                          help="Number of asynchronous learners.")
parser.add_argument("--num-steps",         type=int,   default=20,                         help="Number of steps in generalized advantage estimation.")
parser.add_argument("--seed",              type=int,   default=0,                          help="RNG")
parser.add_argument("--value-loss-coef",   type=float, default=0.5,                        help="Value loss weighting.")

if __name__ == "__main__":
    args = setup_experiment(parser.parse_args())
    env = create_env(args)
    shared_model_group = create_model_group(args)
    if args.load_model:
        shared_model_group.load_models(args.experiment_dir)

    done_training = mp.Event()
    train_processes = []
    for _ in range(args.num_processes):
        p = mp.Process(target=run_train, args=(args, shared_model_group))
        p.start()
        train_processes.append(p)

    test_process = mp.Process(target=run_test, args=(args, done_training, env, shared_model_group))
    test_process.start()
    for p in train_processes:
        p.join()
    done_training.set()
    test_process.join()


==> anc/ice-a3c/test.py <==
from algo import create_model_group
from util import Log
from util import Renderer

def run_test(args, done_training, env, shared_model_group):
    """
    Test process peforms inference and log evaluation metrics.
    """
    logger = Log(args)
    renderer = Renderer(args)
    local_model_group = create_model_group(args, shared_model_group)
    episode = 0

    while not done_training.is_set():
        actions = local_model_group.inference(env.states, is_train=False, greedy="GridWorld" not in args.env_name)
        env.step(actions)
        renderer(env.get_render_data())

        if env.is_done():
            episode_data = env.get_episode_data()
            episode_data["Frame Counts"] = local_model_group.get_frame_counts()
            logger(
                episode=episode,
                episode_data=episode_data,
            )

            env.reset()
            local_model_group.reset()
            local_model_group.reload_models(shared_model_group)
            local_model_group.save_models(args.experiment_dir)
            episode += 1

    renderer.render()


==> anc/ice-a3c/train.py <==
from algo import create_model_group
from env import create_env

def run_train(args, shared_model_group):
    """
    Train processes asynchronously run actor critic training.
    """
    env = create_env(args)
    local_model_group = create_model_group(args, shared_model_group)
    episode = 0

    while episode < args.max_episodes:
        for step in range(args.num_steps):
            actions = local_model_group.inference(env.states)
            rewards = env.step(actions)
            local_model_group.add_reward(rewards)

            if (step == args.num_steps - 1) or env.is_done():
                local_model_group.terminal_inference(env.states, env.dones)
                local_model_group.update(shared_model_group)
                local_model_group.reload_models(shared_model_group)

            if env.is_done():
                env.reset()
                local_model_group.reset()
                episode += 1


==> anc/ice-a3c/util/__init__.py <==
from util.counter import Counter
from util.logging import Log
from util.rendering import Renderer
from util.setup import is_atari_env
from util.setup import is_gridworld_env
from util.setup import setup_experiment


==> anc/ice-a3c/util/constants.py <==
ATARI_ACTION_MAPPING = {
    0: "NOOP",
    1: "FIRE",
    2: "UP",
    3: "RIGHT",
    4: "LEFT",
    5: "DOWN",
    6: "UP-RIGHT",
    7: "UP-LEFT",
    8: "DOWN-RIGHT",
    9: "DOWN-LEFT",
    10: "UP-FIRE",
    11: "RIGHT-FIRE",
    12: "LEFT-FIRE",
    13: "DOWN-FIRE",
    14: "UP-RIGHT-FIRE",
    15: "UP-LEFT-FIRE",
    16: "DOWN-RIGHT-FIRE",
    17: "DOWN-LEFT-FIRE",
}

GRIDWORLD_ACTION_MAPPING = {
    0: "DOWN",
    1: "RIGHT",
    2: "UP",
    3: "LEFT",
}


==> anc/ice-a3c/util/counter.py <==
from multiprocessing import Value

class Counter:
    """
    A process safe counter.
    """
    def __init__(self):
        self._count = Value("i", 0)

    def increment(self, increment_value: int=1) -> None:
        """
        Increment counter by increment_value.
        """
        with self._count.get_lock():
            self._count.value += increment_value

    def get(self) -> int:
        """
        Get counter value.
        """
        with self._count.get_lock():
            return self._count.value

    def set(self, value: int) -> None:
        """
        Set counter value.
        """
        with self._count.get_lock():
            self._count.value = value


==> anc/ice-a3c/util/logging.py <==
import logging
import pickle
import time
from collections import defaultdict

class Log:
    """
    Log utility class.
    """
    def __init__(self, args):
        self.start_time = time.time()
        self.output_file = f"{args.experiment_dir}/data.pkl"
        self.buffer_size = 10
        self.buffered_data = defaultdict(list)
        logging.basicConfig(
            filename=f"{args.experiment_dir}/log.txt",
            filemode="w",
            level=logging.INFO
        )
        self.logger = logging.getLogger("MICE")
        with open(f"{args.experiment_dir}/experiment_metadata.pkl", 'wb') as f:
            pickle.dump(args, f)

    def __call__(self, episode:int, episode_data: dict) -> None:
        """
        Called at the end of each episode.
        Logs metrics from environment and dumps pickle data.
        """
        time_past = time.strftime("[%HH %Mm %Ss]", time.gmtime(time.time() - self.start_time))
        log_data = self.parse_episode_data(episode_data)
        self.logger.info("Episode %s|%s\n%s\n", episode, time_past, log_data)
        self._add_episode_data_to_buffer(episode_data)
        if episode % self.buffer_size == self.buffer_size - 1:
            self._dump_data()
            self.buffered_data.clear()

    def _add_episode_data_to_buffer(self, episode_data: dict):
        for stat, stat_data in episode_data.items():
            self.buffered_data[stat].append(stat_data)

    def _dump_data(self) -> None:
        try:
            with open(self.output_file, "rb") as f:
                data = pickle.load(f)
                for stat, stat_data in self.buffered_data.items():
                    data[stat].extend(stat_data)
        except FileNotFoundError:
            data = {}
            for stat, stat_data in self.buffered_data.items():
                data[stat] = stat_data
        with open(self.output_file, "wb") as f:
            pickle.dump(data, f)

    @staticmethod
    def parse_episode_data(episode_data: dict) -> str:
        """
        Generate log string for environment step data.
        """
        log_data = ""
        for metric_name, metric_values in episode_data.items():
            if metric_name != "Info":
                log_data += f"\n{metric_name}:\n"
                for idx, metric_value in enumerate(metric_values):
                    log_data += f"\tAgent {idx}: {metric_value:.2f}"
        return log_data


==> anc/ice-a3c/util/rendering.py <==
import imageio
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt
from collections import deque
from util.constants import ATARI_ACTION_MAPPING
from util.constants import GRIDWORLD_ACTION_MAPPING
from util.setup import is_atari_env
from util.setup import is_gridworld_env


class Renderer:
    """
    Renderer utility class. Processes episode frames
    and serializes to file for replay.
    """
    def __init__(self, args):
        self.env_name = args.env_name
        self.num_agents = args.num_agents
        self.buffer_size = args.max_episode_steps
        self.render_file_name = [
            f"{args.result_dir}/{args.Method}_seed_{args.seed}_agent_{i}_replay.gif" for i in range(self.num_agents)
        ]
        self.frames = [deque([], maxlen=self.buffer_size) for _ in range(self.num_agents)]
        self.annotations = [deque([], maxlen=self.buffer_size) for _ in range(self.num_agents)]

    def __call__(self, render_data: dict) -> None:
        """
        Called during each test episode step.
        Process frames from environment and render gif to disc when queues are full.
        """
        for i in range(self.num_agents):
            frame, annotation = self._process_agent_frame(
                render_data["State"][i],
                render_data["Action"][i],
                render_data["Step"][i]
            )
            self.frames[i].append(frame)
            self.annotations[i].append(annotation)

    def _process_agent_frame(self, state: np.ndarray, action: int, step: int) -> tuple:
        frame = self._process_state(state)
        action = self._process_action(action)
        annotation = f"Step: {step} Action: {action}"
        return frame, annotation

    def _process_state(self, state: np.ndarray, upsample=8) -> np.ndarray:
        state = (state * 256).astype(np.uint8)
        state = state.repeat(upsample, axis=0).repeat(upsample, axis=1)
        return state

    def _process_action(self, action: int) -> str:
        if is_gridworld_env(self.env_name):
            action = GRIDWORLD_ACTION_MAPPING[action]
        elif is_atari_env(self.env_name):
            action = ATARI_ACTION_MAPPING[action]
        else:
            action = str(action)
        return action

    def render(self) -> None:
        for i in range(self.num_agents):
            annotated_frames = []
            for j, frame in enumerate(self.frames[i]):
                f, ax = plt.subplots(figsize=(12, 12), dpi=50)
                ax.imshow(frame)
                ax.text(5, 5, self.annotations[i][j], fontsize="xx-large", va="top", color="red")
                ax.set_axis_off()
                ax.set_position([0, 0, 1, 1])
                f.canvas.draw()
                annotated_frames.append(np.asarray(f.canvas.renderer.buffer_rgba()))
                plt.close(f)
            imageio.mimsave(self.render_file_name[i], annotated_frames, fps=5)


==> anc/ice-a3c/util/setup.py <==
import argparse
import os
import torch

def setup_experiment(args: argparse.Namespace) -> argparse.Namespace:
    """
    Set seeds and create directory for writing experiment logs, data, and model weights.
    """
    torch.manual_seed(args.seed)

    if args.experiment_name is None:
        args.experiment_name = _generate_experiment_name_from_args(args)
    args.Environment = _generate_environment_name_from_args(args)
    args.Method = _generate_method_description_from_args(args)
    args.experiment_dir = f"../experiments/{args.experiment_name}"
    args.result_dir = f"../results/{args.Environment}"
    os.makedirs(args.experiment_dir, exist_ok=True)
    os.makedirs(args.result_dir, exist_ok=True)
    return args

def is_gridworld_env(env_name: str) -> bool:
    return env_name.startswith("GW/")

def is_atari_env(env_name: str) -> bool:
    return env_name.startswith("ALE/")

def _generate_experiment_name_from_args(args: argparse.Namespace) -> str:
    """
    Generate an experiment name string based on key experiment arguments.
    """
    experiment_name = (
        f"{args.num_agents}-Agent-"
        f"{args.env_name.replace('/', '-')}-"
        f"Entropy_{args.entropy_coef}-"
        f"Mutual_info_{args.mutual_coef}-"
        f"Seed_{args.seed}"
    )
    return experiment_name

def _generate_environment_name_from_args(args: argparse.Namespace) -> str:
    """
    Generate an environment name string.
    """
    if is_gridworld_env(args.env_name):
        environment_name = f"{args.env_name.split('/')[1]} ({args.grid_size} x {args.grid_size})"
    elif is_atari_env(args.env_name):
        environment_name = args.env_name.split('/')[1]
    else:
        environment_name = "Unknown"
    return environment_name

def _generate_method_description_from_args(args: argparse.Namespace) -> str:
    """
    Generate a method description of the experiment based on experiment arguments.
    """
    if args.entropy_coef == 0 and args.mutual_coef == 0:
        method = "A3C"
    elif args.entropy_coef > 0 and args.mutual_coef == 0:
        method = "A3C with ICE"
    elif args.entropy_coef > 0 and args.mutual_coef > 0 and args.num_agents == 3:
        method = "A3C with MICE"
    elif args.entropy_coef > 0 and args.mutual_coef > 0 and args.num_agents == 5:
        method = "A3C with MICE-BIG"
    else:
        method = "Unknown"
    return method


==> anc/ice-ppo/README.md <==
# ICE-PPO


==> anc/ice-ppo/agents/base_agent.py <==
import torch

class BaseAgent(object):
    """
    Class for the basic agent objects.
    To define your own agent, subclass this class and implement the functions below.
    """

    def __init__(self, 
                 env,
                 policy,
                 logger,
                 storage,
                 device,
                 num_checkpoints):
        """
        env: (gym.Env) environment following the openAI Gym API
        """
        self.env = env
        self.policy = policy
        self.logger = logger
        self.storage = storage
        self.device = device
        self.num_checkpoints = num_checkpoints
        
        self.t = 0
        
    def predict(self, obs):
        """
        Predict the action with the given input 
        """
        pass
        
    def update_policy(self):
        """
        Train the neural network model
        """
        pass
        
    def train(self, num_timesteps):
        """
        Train the agent with collecting the trajectories
        """
        pass

    def evaluate(self):
        """
        Evaluate the agent
        """
        pass


==> anc/ice-ppo/agents/ppo.py <==
from .base_agent import BaseAgent
from common.misc_util import adjust_lr, get_n_params
from common.exploration import exploration_from_config
import torch
import torch.optim as optim
import numpy as np


class PPO(BaseAgent):
    def __init__(self,
                 env,
                 policy,
                 logger,
                 storage,
                 device,
                 n_checkpoints,
                 exploration_config,
                 n_steps=128,
                 n_envs=8,
                 epoch=3,
                 mini_batch_per_epoch=8,
                 mini_batch_size=32*8,
                 gamma=0.99,
                 lmbda=0.95,
                 learning_rate=2.5e-4,
                 grad_clip_norm=0.5,
                 eps_clip=0.2,
                 value_coef=0.5,
                 entropy_coef=0.01,
                 focal_coef=2.,
                 normalize_adv=True,
                 normalize_rew=True,
                 use_gae=True,
                 loss='entropy',
                 beta=0.5,
                 **kwargs):

        super(PPO, self).__init__(env, policy, logger, storage, device, n_checkpoints)

        self.n_steps = n_steps
        self.n_envs = n_envs
        self.epoch = epoch
        self.mini_batch_per_epoch = mini_batch_per_epoch
        self.mini_batch_size = mini_batch_size
        self.gamma = gamma
        self.lmbda = lmbda
        self.learning_rate = learning_rate
        self.optimizer = optim.Adam(self.policy.parameters(), lr=learning_rate, eps=1e-5)
        self.grad_clip_norm = grad_clip_norm
        self.eps_clip = eps_clip
        self.value_coef = value_coef
        self.focal_coef = focal_coef
        self.entropy_coef = entropy_coef
        self.normalize_adv = normalize_adv
        self.normalize_rew = normalize_rew
        self.loss = loss
        self.use_gae = use_gae
        self.ICE = exploration_from_config(exploration_config)

    def predict(self, obs, hidden_state, done):
        with torch.no_grad():
            obs = torch.FloatTensor(obs).to(device=self.device)
            hidden_state = torch.FloatTensor(hidden_state).to(device=self.device)
            mask = torch.FloatTensor(1-done).to(device=self.device)
            dist, value, hidden_state = self.policy(obs, hidden_state, mask)
            act = dist.sample()
            log_prob_act = dist.log_prob(act)

        return act.cpu().numpy(), log_prob_act.cpu().numpy(), value.cpu().numpy(), hidden_state.cpu().numpy()

    def optimize(self):
        pi_loss_list, value_loss_list, entropy_loss_list = [], [], []
        batch_size = self.n_steps * self.n_envs // self.mini_batch_per_epoch
        if batch_size < self.mini_batch_size:
            self.mini_batch_size = batch_size
        grad_accumulation_steps = batch_size / self.mini_batch_size
        grad_accumulation_cnt = 1

        self.policy.train()
        for _ in range(self.epoch):
            recurrent = self.policy.is_recurrent()
            generator = self.storage.fetch_train_generator(mini_batch_size=self.mini_batch_size,
                                                           recurrent=recurrent)
            for sample in generator:
                obs_batch, hidden_state_batch, act_batch, done_batch, \
                    old_log_prob_act_batch, old_value_batch, return_batch, adv_batch = sample
                mask_batch = (1-done_batch)
                dist_batch, value_batch, _ = self.policy(obs_batch, hidden_state_batch, mask_batch)

                # Clipped Surrogate Objective
                log_prob_act_batch = dist_batch.log_prob(act_batch)
                ratio = torch.exp(log_prob_act_batch - old_log_prob_act_batch)
                surr1 = ratio * adv_batch
                surr2 = torch.clamp(ratio, 1.0 - self.eps_clip, 1.0 + self.eps_clip) * adv_batch
                pi_loss = -torch.min(surr1, surr2)

                # Clipped Bellman-Error
                clipped_value_batch = old_value_batch + (value_batch - old_value_batch).clamp(-self.eps_clip, self.eps_clip)
                v_surr1 = (value_batch - return_batch).pow(2)
                v_surr2 = (clipped_value_batch - return_batch).pow(2)
                value_loss = 0.5 * torch.max(v_surr1, v_surr2).mean()

                # Losses
                entropy_loss = dist_batch.entropy().mean()
                loss = pi_loss.mean() - self.entropy_coef * entropy_loss + self.value_coef * value_loss 
                loss.backward()

                # Let model to handle the large batch-size with small gpu-memory
                if grad_accumulation_cnt % grad_accumulation_steps == 0:
                    torch.nn.utils.clip_grad_norm_(self.policy.parameters(), self.grad_clip_norm)
                    self.optimizer.step()
                    self.optimizer.zero_grad()
                grad_accumulation_cnt += 1
                pi_loss_list.append(pi_loss.mean().item())
                value_loss_list.append(value_loss.item())
                entropy_loss_list.append(entropy_loss.item())

        summary = {'Loss/pi': np.mean(pi_loss_list),
                   'Loss/v': np.mean(value_loss_list),
                   'Loss/entropy': np.mean(entropy_loss_list)}
        return summary

    def train(self, num_timesteps):
        save_every = num_timesteps // self.num_checkpoints
        checkpoint_cnt = 0
        obs = self.env.reset()
        self.ICE.reset(obs)
        hidden_state = np.zeros((self.n_envs, self.storage.hidden_state_size))
        done = np.zeros(self.n_envs)

        while self.t < num_timesteps:
            # Run Policy
            self.policy.eval()
            
            for _ in range(self.n_steps):
                act, log_prob_act, value, next_hidden_state = self.predict(obs, hidden_state, done)
                next_obs, rew_extrinsic, done, info = self.env.step(act)
                rew_intrinsic = self.ICE(next_obs, done)
                ice_info = self.ICE.get_episode_information()
                rew = rew_extrinsic + rew_intrinsic
                self.storage.store(obs, hidden_state, act, rew, rew_intrinsic, rew_extrinsic, done, info, ice_info, log_prob_act, value)
                obs = next_obs
                hidden_state = next_hidden_state

            _, _, last_val, hidden_state = self.predict(obs, hidden_state, done)
            self.storage.store_last(obs, hidden_state, last_val)

            # Compute advantage estimates
            self.storage.compute_estimates(self.gamma, self.lmbda, self.use_gae, self.normalize_adv)

            # Optimize policy & valueq
            summary = self.optimize()
            # Log the training-procedure
            self.t += self.n_steps * self.n_envs
            rew_batch, rew_intrinsic_batch, rew_extrinsic_batch, done_batch, ice_info_batch = self.storage.fetch_log_data()
            self.logger.feed(rew_batch, rew_intrinsic_batch, rew_extrinsic_batch, done_batch, ice_info_batch)
            self.logger.dump()
            self.optimizer = adjust_lr(self.optimizer, self.learning_rate, self.t, num_timesteps)
            # Save the model
            if self.t > ((checkpoint_cnt+1) * save_every):
                torch.save({'state_dict': self.policy.state_dict()}, self.logger.logdir +
                           '/model_' + str(self.t) + '.pth')
                checkpoint_cnt += 1
        self.env.close()


==> anc/ice-ppo/common/__init__.py <==
from .misc_util import *

==> anc/ice-ppo/common/env/atari_wrappers.py <==
import numpy as np
import os

os.environ.setdefault('PATH', '')
from collections import deque
import gym
from gym import spaces
import cv2
cv2.ocl.setUseOpenCL(False)

class NoopResetEnv(gym.Wrapper):
    def __init__(self, env, noop_max=30):
        """Sample initial states by taking random number of no-ops on reset.
        No-op is assumed to be action 0.
        """
        gym.Wrapper.__init__(self, env)
        self.noop_max = noop_max
        self.override_num_noops = None
        self.noop_action = 0
        assert env.unwrapped.get_action_meanings()[0] == 'NOOP'

    def reset(self, **kwargs):
        """ Do no-op action for a number of steps in [1, noop_max]."""
        self.env.reset(**kwargs)
        if self.override_num_noops is not None:
            noops = self.override_num_noops
        else:
            noops = self.unwrapped.np_random.randint(1, self.noop_max + 1) #pylint: disable=E1101
        assert noops > 0
        obs = None
        for _ in range(noops):
            obs, _, done, _ = self.env.step(self.noop_action)
            if done:
                obs = self.env.reset(**kwargs)
        return obs

    def step(self, ac):
        return self.env.step(ac)

class FireResetEnv(gym.Wrapper):
    def __init__(self, env):
        """Take action on reset for environments that are fixed until firing."""
        gym.Wrapper.__init__(self, env)
        assert env.unwrapped.get_action_meanings()[1] == 'FIRE'
        assert len(env.unwrapped.get_action_meanings()) >= 3

    def reset(self, **kwargs):
        self.env.reset(**kwargs)
        obs, _, done, _ = self.env.step(1)
        if done:
            self.env.reset(**kwargs)
        obs, _, done, _ = self.env.step(2)
        if done:
            self.env.reset(**kwargs)
        return obs

    def step(self, ac):
        return self.env.step(ac)

class EpisodicLifeEnv(gym.Wrapper):
    def __init__(self, env):
        """Make end-of-life == end-of-episode, but only reset on true game over.
        Done by DeepMind for the DQN and co. since it helps value estimation.
        """
        gym.Wrapper.__init__(self, env)
        self.lives = 0
        self.was_real_done  = True

    def step(self, action):
        obs, reward, done, info = self.env.step(action)
        self.was_real_done = done
        # check current lives, make loss of life terminal,
        # then update lives to handle bonus lives
        lives = self.env.unwrapped.ale.lives()
        if lives < self.lives and lives > 0:
            # for Qbert sometimes we stay in lives == 0 condition for a few frames
            # so it's important to keep lives > 0, so that we only reset once
            # the environment advertises done.
            done = True
        self.lives = lives
        info['env_done'] = self.was_real_done
        return obs, reward, done, info

    def reset(self, **kwargs):
        """Reset only when lives are exhausted.
        This way all states are still reachable even though lives are episodic,
        and the learner need not know about any of this behind-the-scenes.
        """
        if self.was_real_done:
            obs = self.env.reset(**kwargs)
        else:
            # no-op step to advance from terminal/lost life state
            obs, _, _, _ = self.env.step(0)
        self.lives = self.env.unwrapped.ale.lives()
        return obs

class MaxAndSkipEnv(gym.Wrapper):
    def __init__(self, env, skip=4):
        """Return only every `skip`-th frame"""
        gym.Wrapper.__init__(self, env)
        # most recent raw observations (for max pooling across time steps)
        self._obs_buffer = np.zeros((2,)+env.observation_space.shape, dtype=np.uint8)
        self._skip = skip

    def step(self, action):
        """Repeat action, sum reward, and max over last observations."""
        total_reward = 0.0
        done = None
        for i in range(self._skip):
            obs, reward, done, info = self.env.step(action)
            if i == self._skip - 2: self._obs_buffer[0] = obs
            if i == self._skip - 1: self._obs_buffer[1] = obs
            total_reward += reward
            if done:
                break
        # Note that the observation on the done=True frame
        # doesn't matter
        max_frame = self._obs_buffer.max(axis=0)

        return max_frame, total_reward, done, info

    def reset(self, **kwargs):
        return self.env.reset(**kwargs)

class ClipRewardEnv(gym.RewardWrapper):
    def __init__(self, env):
        gym.RewardWrapper.__init__(self, env)

    def reward(self, reward):
        """Bin reward to {+1, 0, -1} by its sign."""
        return np.sign(reward)

    def step(self, act):
        """Bin reward to {+1, 0, -1} by its sign."""
        s, rew, done, info = self.env.step(act)
        info['env_reward'] = rew
        return s, rew, done, info


class WarpFrame(gym.ObservationWrapper):
    def __init__(self, env, width=64, height=64, grayscale=True, dict_space_key=None):
        """
        Warp frames to 84x84 as done in the Nature paper and later work.
        If the environment uses dictionary observations, `dict_space_key` can be specified which indicates which
        observation should be warped.
        """
        super().__init__(env)
        self._width = width
        self._height = height
        self._grayscale = grayscale
        self._key = dict_space_key
        if self._grayscale:
            num_colors = 1
        else:
            num_colors = 3

        new_space = gym.spaces.Box(
            low=0,
            high=255,
            shape=(self._height, self._width, num_colors),
            dtype=np.uint8,
        )
        if self._key is None:
            original_space = self.observation_space
            self.observation_space = new_space
        else:
            original_space = self.observation_space.spaces[self._key]
            self.observation_space.spaces[self._key] = new_space
        assert original_space.dtype == np.uint8 and len(original_space.shape) == 4

    def observation(self, obs):
        if self._key is None:
            frame = obs
        else:
            frame = obs[self._key]
            
        if len(obs.shape)==4:
            resized_tensor = np.empty((obs.shape[0], self._width, self._height), dtype=frame.dtype)
            for (k, image) in enumerate(frame):
                if self._grayscale:
                    image = cv2.cvtColor(image, cv2.COLOR_RGB2GRAY)
                resized_tensor[k] = cv2.resize(image, dsize=(self._width, self._height), interpolation=cv2.INTER_AREA)
            frame = resized_tensor
            
        else:
            if self._grayscale:
                frame = cv2.cvtColor(frame, cv2.COLOR_RGB2GRAY)
            frame = cv2.resize(
                frame, (self._width, self._height), interpolation=cv2.INTER_AREA
            )
            if self._grayscale:
                frame = np.expand_dims(frame, -1)

        if self._key is None:
            obs = frame
        else:
            obs = obs.copy()
            obs[self._key] = frame
        return obs


class FrameStack(gym.Wrapper):
    def __init__(self, env, k):
        """Stack k last frames.
        Returns lazy array, which is much more memory efficient.
        See Also
        --------
        baselines.common.atari_wrappers.LazyFrames
        """
        gym.Wrapper.__init__(self, env)
        self.k = k
        self.frames = deque([], maxlen=k)
        shp = env.observation_space.shape
        self.observation_space = spaces.Box(low=0, high=255, shape=(shp[:-1] + (shp[-1] * k,)), dtype=env.observation_space.dtype)

    def reset(self):
        ob = self.env.reset()
        for _ in range(self.k):
            self.frames.append(ob)
        return self._get_ob()

    def step(self, action):
        ob, reward, done, info = self.env.step(action)
        self.frames.append(ob)
        return self._get_ob(), reward, done, info

    def _get_ob(self):
        assert len(self.frames) == self.k
        #print(np.array(list(self.frames)).transpose(1,2,3,0).shape)
        return np.array(list(self.frames)).transpose(1,2,3,0)

class ScaledFloatFrame(gym.ObservationWrapper):
    def __init__(self, env):
        gym.ObservationWrapper.__init__(self, env)
        self.observation_space = gym.spaces.Box(low=0, high=1, shape=env.observation_space.shape, dtype=np.float32)

    def observation(self, observation):
        # careful! This undoes the memory optimization, use
        # with smaller replay buffers only.
        return np.array(observation).astype(np.float32) / 255.0

class LazyFrames(object):
    def __init__(self, frames):
        """This object ensures that common frames between the observations are only stored once.
        It exists purely to optimize memory usage which can be huge for DQN's 1M frames replay
        buffers.
        This object should only be converted to numpy array before being passed to the model.
        You'd not believe how complex the previous solution was."""
        self._frames = frames
        self._out = None

    def _force(self):
        if self._out is None:
            self._out = np.concatenate(self._frames, axis=-1)
            self._frames = None
        return self._out

    def __array__(self, dtype=None):
        out = self._force()
        if dtype is not None:
            out = out.astype(dtype)
        return out

    def __len__(self):
        return len(self._force())

    def __getitem__(self, i):
        return self._force()[i]

    def count(self):
        frames = self._force()
        return frames.shape[frames.ndim - 1]

    def frame(self, i):
        return self._force()[..., i]


class TransposeFrame(gym.ObservationWrapper):
    def __init__(self, env):
        gym.ObservationWrapper.__init__(self, env)
        obs_shape = self.observation_space.shape
        self.observation_space = gym.spaces.Box(low=0, high=1, shape=(obs_shape[2], obs_shape[0], obs_shape[1]), dtype=np.float32)

    def observation(self, observation):
        return observation.transpose(2, 0, 1)


class ResetOnExtrinsicReward(gym.Wrapper):
    """
    Terminate episode once extrinsic reward surpasses threshold. Used for sparse environments.
    """
    def __init__(self, env, extrinsic_reward_threshold=100):
        gym.Wrapper.__init__(self, env)
        self.extrinsic_reward_threshold = extrinsic_reward_threshold

    def step(self, action):
        obs, reward, done, info = self.env.step(action)
        if reward >= self.extrinsic_reward_threshold:
            done = 1
            print("Found sparse reward. Resetting environment.")
        info['env_done'] = done # Overwrite info dictionary to keep logging consistent 
        return obs, reward, done, info

    def reset(self, **kwargs):
        return self.env.reset(**kwargs)

def wrap_deepmind(env, episode_life=True, preprocess=True, max_and_skip=True,
                  clip_rewards=True, no_op_reset=True, history_length=4, scale=True, transpose=True):
    """Configure environment for DeepMind-style Atari."""
    if no_op_reset:
        env = NoopResetEnv(env, noop_max=30)
    if max_and_skip:
        env = MaxAndSkipEnv(env, skip=4)
    if episode_life:
        env = EpisodicLifeEnv(env)
    if preprocess:
        env = WarpFrame(env)
    if clip_rewards:
        env = ClipRewardEnv(env)
    if history_length > 1:
        env = FrameStack(env, history_length)
    if scale:
        env = ScaledFloatFrame(env)
    if transpose:
        env = TransposeFrame(env)
    return env

==> anc/ice-ppo/common/env/parallel_env.py <==
import copy
import numpy as np
from multiprocessing import Process, Pipe, Value


def worker(worker_id, env, master_end, worker_end):
    master_end.close()  # Forbid worker to use the master end for messaging

    while True:
        cmd, data = worker_end.recv()
        if cmd == 'step':
            ob, reward, done, info = env.step(data)
            if done:
                ob = env.reset()
            worker_end.send((ob, reward, done, info))
        elif cmd == 'seed':
            worker_end.send(env.seed(data))
        elif cmd == 'reset':
            ob = env.reset()
            worker_end.send(ob)
        elif cmd == 'close':
            worker_end.close()
            break
        else:
            raise NotImplementedError


class ParallelEnv(object):
    """
    This class
    """

    def __init__(self, num_processes, env):
        self.nenvs = num_processes
        self.waiting = False
        self.closed = False
        self.workers = []
        self.observation_space = env.observation_space
        self.action_space = env.action_space

        self.master_ends, self.send_ends = zip(*[Pipe() for _ in range(self.nenvs)])
        for worker_id, (master_end, send_end) in enumerate(zip(self.master_ends, self.send_ends)):
            p = Process(target=worker,
                        args=(worker_id, copy.deepcopy(env), master_end, send_end))
            p.start()
            self.workers.append(p)

    def step(self, actions):
        """
        Perform step for each environment and return the stacked transitions
        """
        for master_end, action in zip(self.master_ends, actions):
            master_end.send(('step', action))
        self.waiting = True

        results = [master_end.recv() for master_end in self.master_ends]
        self.waiting = False
        obs, rews, dones, infos = zip(*results)

        return np.stack(obs), np.stack(rews), np.stack(dones), infos

    def seed(self, seed=None):
        for idx, master_end in enumerate(self.master_ends):
            master_end.send(('seed', seed + idx))
        return [master_end.recv() for master_end in self.master_ends]

    def reset(self):
        for master_end in self.master_ends:
            master_end.send(('reset', None))
        results = [master_end.recv() for master_end in self.master_ends]

        return np.stack(results)

    def close(self):
        if self.closed:
            return
        if self.waiting:
            [master_end.recv() for master_end in self.master_ends]
        for master_end in self.master_ends:
            master_end.send(('close', None))
        for worker in self.workers:
            worker.join()
        self.closed = True

==> anc/ice-ppo/common/env/procgen_wrappers.py <==
import contextlib
import os
import cv2
from abc import ABC, abstractmethod
import numpy as np
import gym
from gym import spaces
import time
from collections import deque
import torch


"""
Copy-pasted from OpenAI to obviate dependency on Baselines. Required for vectorized environments.
"""

class AlreadySteppingError(Exception):
    """
    Raised when an asynchronous step is running while
    step_async() is called again.
    """

    def __init__(self):
        msg = 'already running an async step'
        Exception.__init__(self, msg)


class NotSteppingError(Exception):
    """
    Raised when an asynchronous step is not running but
    step_wait() is called.
    """

    def __init__(self):
        msg = 'not running an async step'
        Exception.__init__(self, msg)


class VecEnv(ABC):
    """
    An abstract asynchronous, vectorized environment.
    Used to batch data from multiple copies of an environment, so that
    each observation becomes an batch of observations, and expected action is a batch of actions to
    be applied per-environment.
    """
    closed = False
    viewer = None

    metadata = {
        'render.modes': ['human', 'rgb_array']
    }

    def __init__(self, num_envs, observation_space, action_space):
        self.num_envs = num_envs
        self.observation_space = observation_space
        self.action_space = action_space

    @abstractmethod
    def reset(self):
        """
        Reset all the environments and return an array of
        observations, or a dict of observation arrays.

        If step_async is still doing work, that work will
        be cancelled and step_wait() should not be called
        until step_async() is invoked again.
        """
        pass

    @abstractmethod
    def step_async(self, actions):
        """
        Tell all the environments to start taking a step
        with the given actions.
        Call step_wait() to get the results of the step.

        You should not call this if a step_async run is
        already pending.
        """
        pass

    @abstractmethod
    def step_wait(self):
        """
        Wait for the step taken with step_async().

        Returns (obs, rews, dones, infos):
         - obs: an array of observations, or a dict of
                arrays of observations.
         - rews: an array of rewards
         - dones: an array of "episode done" booleans
         - infos: a sequence of info objects
        """
        pass

    def close_extras(self):
        """
        Clean up the  extra resources, beyond what's in this base class.
        Only runs when not self.closed.
        """
        pass

    def close(self):
        if self.closed:
            return
        if self.viewer is not None:
            self.viewer.close()
        self.close_extras()
        self.closed = True

    def step(self, actions):
        """
        Step the environments synchronously.

        This is available for backwards compatibility.
        """
        self.step_async(actions)
        return self.step_wait()

    def render(self, mode='human'):
        imgs = self.get_images()
        bigimg = "ARGHH" #tile_images(imgs)
        if mode == 'human':
            self.get_viewer().imshow(bigimg)
            return self.get_viewer().isopen
        elif mode == 'rgb_array':
            return bigimg
        else:
            raise NotImplementedError

    def get_images(self):
        """
        Return RGB images from each environment
        """
        raise NotImplementedError

    @property
    def unwrapped(self):
        if isinstance(self, VecEnvWrapper):
            return self.venv.unwrapped
        else:
            return self

    def get_viewer(self):
        if self.viewer is None:
            from gym.envs.classic_control import rendering
            self.viewer = rendering.SimpleImageViewer()
        return self.viewer

    
class VecEnvWrapper(VecEnv):
    """
    An environment wrapper that applies to an entire batch
    of environments at once.
    """

    def __init__(self, venv, num_envs=None, observation_space=None, action_space=None):
        self.venv = venv
        super().__init__(num_envs=num_envs or venv.num_envs,
                        observation_space=observation_space or venv.observation_space,
                        action_space=action_space or venv.action_space)

    def step_async(self, actions):
        self.venv.step_async(actions)

    @abstractmethod
    def reset(self):
        pass

    @abstractmethod
    def step_wait(self):
        pass

    def close(self):
        return self.venv.close()

    def render(self, mode='human'):
        return self.venv.render(mode=mode)

    def get_images(self):
        return self.venv.get_images()

    def __getattr__(self, name):
        if name.startswith('_'):
            raise AttributeError("attempted to get missing private attribute '{}'".format(name))
        return getattr(self.venv, name)

    
class VecEnvObservationWrapper(VecEnvWrapper):
    @abstractmethod
    def process(self, obs):
        pass

    def reset(self):
        obs = self.venv.reset()
        return self.process(obs)

    def step_wait(self):
        obs, rews, dones, infos = self.venv.step_wait()
        return self.process(obs), rews, dones, infos

    
class CloudpickleWrapper(object):
    """
    Uses cloudpickle to serialize contents (otherwise multiprocessing tries to use pickle)
    """

    def __init__(self, x):
        self.x = x

    def __getstate__(self):
        import cloudpickle
        return cloudpickle.dumps(self.x)

    def __setstate__(self, ob):
        import pickle
        self.x = pickle.loads(ob)

        
@contextlib.contextmanager
def clear_mpi_env_vars():
    """
    from mpi4py import MPI will call MPI_Init by default.  If the child process has MPI environment variables, MPI will think that the child process is an MPI process just like the parent and do bad things such as hang.
    This context manager is a hacky way to clear those environment variables temporarily such as when we are starting multiprocessing
    Processes.
    """
    removed_environment = {}
    for k, v in list(os.environ.items()):
        for prefix in ['OMPI_', 'PMI_']:
            if k.startswith(prefix):
                removed_environment[k] = v
                del os.environ[k]
    try:
        yield
    finally:
        os.environ.update(removed_environment)

        
class VecFrameStack(VecEnvWrapper):
    def __init__(self, venv, nstack):
        self.venv = venv
        self.nstack = nstack
        wos = venv.observation_space  # wrapped ob space
        low = np.repeat(wos.low, self.nstack, axis=-1)
        high = np.repeat(wos.high, self.nstack, axis=-1)
        self.stackedobs = np.zeros((venv.num_envs,) + low.shape, low.dtype)
        observation_space = spaces.Box(low=low, high=high, dtype=venv.observation_space.dtype)
        VecEnvWrapper.__init__(self, venv, observation_space=observation_space)

    def step_wait(self):
        obs, rews, news, infos = self.venv.step_wait()
        self.stackedobs = np.roll(self.stackedobs, shift=-1, axis=-1)
        for (i, new) in enumerate(news):
            if new:
                self.stackedobs[i] = 0
        self.stackedobs[..., -obs.shape[-1]:] = obs
        return self.stackedobs, rews, news, infos

    def reset(self):
        obs = self.venv.reset()
        self.stackedobs[...] = 0
        self.stackedobs[..., -obs.shape[-1]:] = obs
        return self.stackedobs
    
class VecExtractDictObs(VecEnvObservationWrapper):
    def __init__(self, venv, key):
        self.key = key
        super().__init__(venv=venv,
            observation_space=venv.observation_space.spaces[self.key])

    def process(self, obs):
        return obs[self.key]
    
class VecDontExtractDictObs(VecEnvObservationWrapper):
    def __init__(self, venv, nenvs):
        super().__init__(venv=venv,
            num_envs = nenvs,
            observation_space=venv.observation_space)

    def process(self, obs):
        return obs
    
    
class RunningMeanStd(object):
    # https://en.wikipedia.org/wiki/Algorithms_for_calculating_variance#Parallel_algorithm
    def __init__(self, epsilon=1e-4, shape=()):
        self.mean = np.zeros(shape, 'float64')
        self.var = np.ones(shape, 'float64')
        self.count = epsilon

    def update(self, x):
        batch_mean = np.mean(x, axis=0)
        batch_var = np.var(x, axis=0)
        batch_count = x.shape[0]
        self.update_from_moments(batch_mean, batch_var, batch_count)

    def update_from_moments(self, batch_mean, batch_var, batch_count):
        self.mean, self.var, self.count = update_mean_var_count_from_moments(
            self.mean, self.var, self.count, batch_mean, batch_var, batch_count)

        
def update_mean_var_count_from_moments(mean, var, count, batch_mean, batch_var, batch_count):
    delta = batch_mean - mean
    tot_count = count + batch_count

    new_mean = mean + delta * batch_count / tot_count
    m_a = var * count
    m_b = batch_var * batch_count
    M2 = m_a + m_b + np.square(delta) * count * batch_count / tot_count
    new_var = M2 / tot_count
    new_count = tot_count

    return new_mean, new_var, new_count


class VecNormalize(VecEnvWrapper):
    """
    A vectorized wrapper that normalizes the observations
    and returns from an environment.
    """

    def __init__(self, venv, ob=True, ret=True, clipob=10., cliprew=10., gamma=0.99, epsilon=1e-8):
        VecEnvWrapper.__init__(self, venv)

        self.ob_rms = RunningMeanStd(shape=self.observation_space.shape) if ob else None
        self.ret_rms = RunningMeanStd(shape=()) if ret else None
        
        self.clipob = clipob
        self.cliprew = cliprew
        self.ret = np.zeros(self.num_envs)
        self.gamma = gamma
        self.epsilon = epsilon

    def step_wait(self):
        obs, rews, news, infos = self.venv.step_wait()
        for i in range(len(infos)):
            infos[i]['env_reward'] = rews[i]
        self.ret = self.ret * self.gamma + rews
        obs = self._obfilt(obs)
        if self.ret_rms:
            self.ret_rms.update(self.ret)
            rews = np.clip(rews / np.sqrt(self.ret_rms.var + self.epsilon), -self.cliprew, self.cliprew)
        self.ret[news] = 0.
        return obs, rews, news, infos

    def _obfilt(self, obs):
        if self.ob_rms:
            self.ob_rms.update(obs)
            obs = np.clip((obs - self.ob_rms.mean) / np.sqrt(self.ob_rms.var + self.epsilon), -self.clipob, self.clipob)
            return obs
        else:
            return obs

    def reset(self):
        self.ret = np.zeros(self.num_envs)
        obs = self.venv.reset()
        return self._obfilt(obs)


class TransposeFrame(VecEnvWrapper):
    def __init__(self, env):
        super().__init__(venv=env)
        obs_shape = self.observation_space.shape
        self.observation_space = gym.spaces.Box(low=0, high=255, shape=(obs_shape[2], obs_shape[0], obs_shape[1]), dtype=np.float32)

    def step_wait(self):
        obs, reward, done, info = self.venv.step_wait()
        return obs.transpose(0,3,1,2), reward, done, info

    def reset(self):
        obs = self.venv.reset()
        return obs.transpose(0,3,1,2)
    
class AtariNormFrame(VecEnvWrapper):
    def __init__(self, env):
        super().__init__(venv=env)
        self.observation_space = gym.spaces.Box(low=0, high=255, shape=(64, 64, 3), dtype=np.float32)

    def process(self, frames):
        resized_tensor = np.empty((frames.shape[0], self.observation_space.shape[0], self.observation_space.shape[1], self.observation_space.shape[2]), dtype=frames.dtype)
        for (k, image) in enumerate(frames):
            resized_tensor[k] = cv2.resize(image, dsize=(self.observation_space.shape[0], self.observation_space.shape[1]), interpolation=cv2.INTER_AREA)
        frames = resized_tensor
        return frames
        
    def step_wait(self):
        obs, reward, done, info = self.venv.step_wait()
        obs = self.process(obs)
        return obs, reward, done, info

    def reset(self):
        #reset norm is handled from atari wrapper
        obs = self.venv.reset()
        obs = self.process(obs)
        return obs


class ScaledFloatFrame(VecEnvWrapper):
    def __init__(self, env):
        super().__init__(venv=env)
        obs_shape = self.observation_space.shape
        self.observation_space = gym.spaces.Box(low=0, high=1, shape=obs_shape, dtype=np.float32)

    def step_wait(self):
        obs, reward, done, info = self.venv.step_wait()
        return obs/255.0, reward, done, info

    def reset(self):
        obs = self.venv.reset()
        return obs/255.0


==> anc/ice-ppo/common/exploration/__init__.py <==
from .src import exploration_from_config

==> anc/ice-ppo/common/exploration/src/__init__.py <==
from .intrinsic_rewards import intrinsic_reward_from_config
from .discretizers import discretizer_from_config

def exploration_from_config(exploration_config: dict):
    """
    Initialize the intrinsic exploration bonus based on experiment configs.
    """
    discretizer_type, method_type = exploration_config["discretizer"], exploration_config["method"]
    discretizer_config = exploration_config["discretizer_config"][discretizer_type]
    method_config = exploration_config["method_config"][method_type]
    discretizer = discretizer_from_config(discretizer_type, discretizer_config)
    return intrinsic_reward_from_config(discretizer, method_type, method_config)


==> anc/ice-ppo/common/exploration/src/discretizers/__init__.py <==
from .base_discretizer import Discretizer
from .uniform_discretizer import UniformDiscretizer
from .hash_discretizers.base_hash_discretizer import HashDiscretizer
from .hash_discretizers.bass_discretizer import BassDiscretizer
from .hash_discretizers.learned_discretizers.base_learned_hash_discretizer import LearnedHashDiscretizer
from .hash_discretizers.learned_discretizers.ae_discretizer import AEDiscretizer
from .hash_discretizers.learned_discretizers.vqvae_discretizer import VQVAEDiscretizer
from .domain_aware_discretizers.montezuma_discretizer import MontezumaDiscretizer


def discretizer_from_config(discretizer_type: str, discretizer_config: dict):
    """
    Initialize discretizer from config.
    """
    if discretizer_type == "UniformDiscretizer":
        discretizer = UniformDiscretizer(
            discretize_dim=discretizer_config.get("discretizer_dim", 256),
            discretized_state_dim=discretizer_config.get("discretized_state_dim", 3*64*64),
        )
    elif discretizer_type == "BassDiscretizer":
        discretizer = BassDiscretizer(
            discretized_state_dim=discretizer_config.get("discretized_state_dim", 32),
            original_state_dim=discretizer_config.get("original_state_dim", 3*64*64),
            cell_size=discretizer_config.get("cell_size", 20),
            num_bins=discretizer_config.get("num_bins", 20),
        )
    elif discretizer_type == "AEDiscretizer":
        discretizer = AEDiscretizer(
            discretized_state_dim=discretizer_config.get("discretized_state_dim", 32),
            hash_dim=discretizer_config.get("hash_dim", 128),
            update_every=discretizer_config.get("update_every", 3),
            device=discretizer_config.get("device", "cuda"),
            noise_range=discretizer_config.get("noise_range", 0.3),
            lmbda=discretizer_config.get("lmbda", 10),
        )
    elif discretizer_type == "MontezumaDiscretizer":
        discretizer = MontezumaDiscretizer()
    else: 
        raise ValueError(f"Unknown discretizer: {discretizer_type}")
    return discretizer


==> anc/ice-ppo/common/exploration/src/discretizers/base_discretizer.py <==
from abc import ABCMeta
from abc import abstractmethod
import numpy as np


class Discretizer(metaclass=ABCMeta):
    """
    Observation discretizer interface.

    Args:
        discretize_dim: the number of discrete states in the categorical discretized distribution
        discretized_state_dim: the size of the discretized state dimension
    """
    def __init__(self, discretize_dim: int, discretized_state_dim: int):
        self.discretize_dim = discretize_dim
        self.discretized_state_dim = discretized_state_dim

    @abstractmethod
    def __call__(self, obs: np.ndarray) -> np.ndarray:
        """
        Discretize the observation.

        Args:
            obs (ndarray): high-dimensional continuous observation shape (batch_size, state_dim)

        Returns:
            A discretized version of obs with at most self.discretize_dim unique values.
            Retains the same shape of (batch_size, state_dim)
        """


==> anc/ice-ppo/common/exploration/src/discretizers/domain_aware_discretizers/base_domain_aware_discretizer.py <==
from abc import abstractmethod
import numpy as np
from ..base_discretizer import Discretizer


class DomainAwareDiscretizer(Discretizer):
    """
    Observation discretizer interface based on fulfilling checklist of environment specific tasks.

    Args:
        discretize_dim (int): the size of the discretized dimension
        discretized_state_dim (int): the size of the (reduced) state dimension

    Example:
        Suppose we are using batch size 128, and processing Atari frames of size (3 * 40 * 40)
        If discretize_dim = 3, discretized_state_dim = 10, then the resulting discretized
        observation batch has shape (128, 10, 3).
    """
    @abstractmethod
    def create_checklist(self, obs: np.ndarray) -> np.ndarray:
        """
        Create environment specific checklist from observation.

        Args:
            obs (ndarray): high dimensional continuous observation

        Returns:
            ndarray of size self.discretized_state_dim indicating completion level of each task

        Example:
            Suppose checkpoints consist of 
                - number of keys collected (0, 1 or 2)
                - number of platforms traversed (0, 1, or 2, 3)
            
            Then discretize_dim = 4 and discretized_state_dim = 2.
            The idea is that computing information content on this space can leverage
            strong prior for determines what consistitutes true information.
            For example, in the above representation, any agent manipulation that does not change
            the number of keys collected or platforms traversed is ignored.
        """

    def __call__(self, obs: np.ndarray) -> np.ndarray:
        return self.create_checklist(obs)


==> anc/ice-ppo/common/exploration/src/discretizers/domain_aware_discretizers/montezuma_discretizer.py <==
import numpy as np
from .base_domain_aware_discretizer import DomainAwareDiscretizer

class MontezumaDiscretizer(DomainAwareDiscretizer):
    """
    Discretize according to checklist for the first level of Montezuma's Revenge
    """
    # Montezuma 64x64 key pixel location slices
    LEFT_FLOOR =         (slice(None), slice(45, 55), slice(10, 20))
    LEFT_LADDER =        (slice(None), slice(45, 55), slice(8, 11))
    LEFT_PLATFORM =      (slice(None), slice(30, 42), slice(4, 15))
    MIDDLE_LADDER =      (slice(None), slice(30, 40), slice(31, 33))
    RIGHT_FLOOR =        (slice(None), slice(45, 55), slice(40, 50))
    RIGHT_LADDER =       (slice(None), slice(45, 55), slice(53, 56))
    RIGHT_PLATFORM =     (slice(None), slice(30, 42), slice(50, 60))
    TOP_LEFT_PLATFORM =  (slice(None), slice(17, 27), slice(45, 65))
    TOP_PLATFORM =       (slice(None), slice(10, 15), slice(5, 60))
    TOP_RIGHT_PLATFORM = (slice(None), slice(17, 27), slice(0, 20))
    KEY =                (slice(None), slice(30, 34), slice(5, 8))

    # Average Pixel Intensity to mark the agent is present in frame
    AGENT_THRESHOLD = 30

    # Objective encodings
    AGENT_ON_MIDDLE_LADDER =      1
    AGENT_ON_RIGHT_PLATFORM =     2
    AGENT_ON_RIGHT_LADDER =       3
    AGENT_ON_RIGHT_FLOOR =        4
    AGENT_ON_LEFT_FLOOR =         5
    AGENT_ON_LEFT_LADDER =        6
    AGENT_ON_LEFT_PLATFORM =      7
    AGENT_ON_TOP_LEFT_PLATFORM =  8
    AGENT_ON_TOP_RIGHT_PLATFORM = 9
    AGENT_ON_TOP_PLATFORM =       10
    AGENT_ELSEWHERE =             0

    AGENT_WITHOUT_KEY = 1
    AGENT_WITH_KEY =    2

    def __init__(self):
        discretize_dim = 3 # (not complete, complete without key, complete with key)
        discretized_state_dim = 11 # (state is mapped according to above task list)
        super().__init__(discretize_dim, discretized_state_dim)

    def create_checklist(self, obs: np.ndarray):
        obs = (obs[:, :, :, 0] * 256).astype(int) # Extract R-channel
        task_positions = self._get_task_positions(obs)
        key_acquired = self._get_key_acquired(obs)
        checklist = task_positions * key_acquired[:, None]
        return checklist

    def _get_task_positions(self, obs: np.ndarray) -> np.ndarray:
        """
        Extract current position of agent and output the task index of the position.

        Args:
            obs (ndarray): high dimensional continuous observation

        Returns:
            one-hot encoded array of size (batch_size, discretize_dim) s.t.
            ret_array[i, j] = 1 iff agent i is accomplishing objective j
        """
        current_task_positions = np.zeros(obs.shape[0], self.discretize_dim)
        current_task_positions[np.where(obs[self.MIDDLE_LADDER     ].mean(axis=(1, 2)) > self.AGENT_THRESHOLD)] = self.AGENT_ON_MIDDLE_LADDER
        current_task_positions[np.where(obs[self.RIGHT_PLATFORM    ].mean(axis=(1, 2)) > self.AGENT_THRESHOLD)] = self.AGENT_ON_RIGHT_PLATFORM
        current_task_positions[np.where(obs[self.RIGHT_LADDER      ].mean(axis=(1, 2)) > self.AGENT_THRESHOLD)] = self.AGENT_ON_RIGHT_LADDER
        current_task_positions[np.where(obs[self.RIGHT_FLOOR       ].mean(axis=(1, 2)) > self.AGENT_THRESHOLD)] = self.AGENT_ON_RIGHT_FLOOR
        current_task_positions[np.where(obs[self.LEFT_FLOOR        ].mean(axis=(1, 2)) > self.AGENT_THRESHOLD)] = self.AGENT_ON_LEFT_FLOOR
        current_task_positions[np.where(obs[self.LEFT_LADDER       ].mean(axis=(1, 2)) > self.AGENT_THRESHOLD)] = self.AGENT_ON_LEFT_LADDER
        current_task_positions[np.where(obs[self.LEFT_PLATFORM     ].mean(axis=(1, 2)) > self.AGENT_THRESHOLD)] = self.AGENT_ON_LEFT_LADDER
        current_task_positions[np.where(obs[self.TOP_LEFT_PLATFORM ].mean(axis=(1, 2)) > self.AGENT_THRESHOLD)] = self.AGENT_ON_TOP_LEFT_PLATFORM
        current_task_positions[np.where(obs[self.TOP_PLATFORM      ].mean(axis=(1, 2)) > self.AGENT_THRESHOLD)] = self.AGENT_ON_TOP_PLATFORM
        current_task_positions[np.where(obs[self.TOP_RIGHT_PLATFORM].mean(axis=(1, 2)) > self.AGENT_THRESHOLD)] = self.AGENT_ON_TOP_RIGHT_PLATFORM
        current_task_positions[np.where(obs[self.MIDDLE_LADDER     ].mean(axis=(1, 2)) > self.AGENT_THRESHOLD)] = self.AGENT_ON_MIDDLE_LADDER
        return current_task_positions

    def _get_key_acquired(self, obs: np.ndarray) -> np.ndarray:
        """
        Returns true iff the agent has acquired the key

        Args:
            obs (ndarray): high dimensional continuous observation

        Returns:
            array of size (batch_size,) encoding whether or not each agent acquired the key

        Note: once the key is acquired the pixels where the key was will be all black
            but this is not perfect since the agent's pixels could trigger false negatives.
        """
        key_acquired = np.full(shape=obs.shape[0], fill_value=self.AGENT_WITHOUT_KEY)
        key_acquired[np.where(np.all(obs[self.KEY] == 0, axis=(1, 2)))] = self.AGENT_WITH_KEY
        return key_acquired


==> anc/ice-ppo/common/exploration/src/discretizers/hash_discretizers/base_hash_discretizer.py <==
from abc import abstractmethod
import numpy as np
from ..base_discretizer import Discretizer

class HashDiscretizer(Discretizer):
    """
    Observation discretizer interface based on locality sensitive hashing.

    Args:
        discretized_state_dim (int): the size of the (reduced) state dimension
        hash_dim (int): the dimension of the hash function output
    """
    def __init__(self, discretized_state_dim: int, hash_dim: int):
        discretize_dim = 2 # will binarize hashed output
        super().__init__(discretize_dim, discretized_state_dim)
        self.hash_dim = hash_dim
        self.projector = np.random.normal(size=(self.hash_dim, self.discretized_state_dim))

    @abstractmethod
    def hash(self, obs: np.ndarray) -> np.ndarray:
        """
        Hash the observation values.
        
        Args:
            obs (ndarray): high-dimensional continuous observation shape (batch_size, state_dim)
        
        Returns:
            hashed observation (ndarray) with values in self.hash_dim
        """

    def __call__(self, obs: np.ndarray) -> np.ndarray:
        """
        Discretize the observation.

        Args:
            obs (ndarray): high-dimensional continuous observation shape (batch_size, state_dim)

        Returns:
            A binarized version of obs after passing through hash function.
            Modifies the shape to size (batch_size, self.discretized_state_dim)
        """
        obs = self.hash(obs)
        obs = obs.reshape(obs.shape[0], -1) # collapse state dimension
        obs = obs @ self.projector
        obs = (obs >= 0).astype(int)
        return obs


==> anc/ice-ppo/common/exploration/src/discretizers/hash_discretizers/bass_discretizer.py <==
import numpy as np
from .base_hash_discretizer import HashDiscretizer

class BassDiscretizer(HashDiscretizer):
    """
    Basic Abstraction of ScreenShots Discretizer

    Args:
        discretized_state_dim (int): the size of the (reduced) state dimension
        original_state_dim (int): the size of the original state dimension
        cell_size: the kernel size of the average pooling operation
        num_bins: the number of bins to discretize pooling to
    """
    def __init__(self, discretized_state_dim: int, original_state_dim: int, cell_size: int, num_bins: int):
        hash_dim = original_state_dim // (cell_size * cell_size) # assume strided pools fit evenly
        super().__init__(discretized_state_dim, hash_dim)
        self.cell_size = cell_size
        self.num_bins = num_bins

    def hash(self, obs: np.ndarray) -> np.ndarray:
        obs = self._avg_pool(obs)
        obs = (self.num_bins * obs).astype(int)
        return obs

    def _avg_pool(self, obs: np.ndarray) -> np.ndarray:
        """
        Compute average channel-wise intensity within each cell of the observation.
        
        Args:
            obs (ndarray): high-dimensional continuous observation

        Returns:
            average pooling of input observation
        """
        obs = obs.transpose(2, 3, 0, 1)
        width_in, height_in = obs.shape[:2]
        width_out, height_out = width_in // self.cell_size, height_in // self.cell_size
        out_shape = (width_out, self.cell_size, height_out, self.cell_size) + obs.shape[2:]
        obs = obs[:width_in*width_out, :height_in*height_out, ...]
        obs = np.nanmean(obs.reshape(out_shape), axis=(1, 3))
        return obs.transpose(2, 3, 0, 1)


==> anc/ice-ppo/common/exploration/src/discretizers/hash_discretizers/learned_discretizers/ae_discretizer.py <==
import numpy as np
import torch
import torch.nn as nn
from torch.distributions.uniform import Uniform
from .base_learned_hash_discretizer import LearnedHashDiscretizer
from .models import ConvAutoEncoder


class AEDiscretizer(LearnedHashDiscretizer):
    """
    Observation discretizer interface based on a learned autoencoder latent state.

    Args:
        discretized_state_dim (int): the size of the (reduced) state dimension
        hash_dim (int): the dimension of the hash function output
        update_every (int): every update_every observation we update the learned model
        device (torch.device): the device to put model computation on
        noise_range (float): range of uniform noise to add to latent state sigmoid output
                                to ensure saturated outputs.
        lmbda (float): auxilary loss coefficient pressures code layer to take on binary values
    """
    def __init__(
        self,
        discretized_state_dim: int,
        hash_dim: int,
        update_every: int,
        device: torch.device,
        noise_range: float,
        lmbda: float,
    ):
        super().__init__(discretized_state_dim, hash_dim, update_every, device)
        self.noise_distribution = Uniform(-noise_range, noise_range)
        self.lmbda = lmbda
        self.reconstruction_loss = nn.MSELoss()

    def _init_model(self):
        return ConvAutoEncoder(
            num_hiddens=96,
            embedding_dim=self.hash_dim,
        )

    def loss(self, inputs: torch.Tensor, outputs: torch.Tensor) -> torch.Tensor:
        """
        Objective function consists of a reconstruction loss
        and a term that pressures the binary code layer to take on binary values.
        """
        recon_loss = self.reconstruction_loss(inputs, outputs)
        latent_activations = self.model.latent_activations
        auxilary_loss = torch.mean(torch.minimum(
            torch.square(1 - latent_activations),
            torch.square(latent_activations)
        ))
        return recon_loss + self.lmbda * auxilary_loss

    def hash(self, obs: np.ndarray) -> np.ndarray:
        obs = obs.transpose(0, 3, 1, 2).astype(np.float32)
        obs = torch.from_numpy(obs).to(device=self.device)
        with torch.no_grad():
            obs = self.model.encode(obs).cpu()
        noise = self.noise_distribution.sample(obs.shape)
        hashed_obs = torch.floor(obs + noise).cpu().numpy()
        return hashed_obs


==> anc/ice-ppo/common/exploration/src/discretizers/hash_discretizers/learned_discretizers/base_learned_hash_discretizer.py <==
from abc import abstractmethod
from collections import deque
import random
import numpy as np
import torch
import torch.optim as optim
from ..base_hash_discretizer import HashDiscretizer


class LearnedHashDiscretizer(HashDiscretizer):
    """
    Observation discretizer interface based on a learned hash function.

    Args:
        discretized_state_dim (int): the size of the (reduced) state dimension
        hash_dim (int): the dimension of the hash function output
        update_every (int): every update_every observation we update the learned model
        device (torch.device): the device to put model computation on
    """
    def __init__(
        self,
        discretized_state_dim: int,
        hash_dim: int,
        update_every: int,
        device=str,
    ):
        super().__init__(discretized_state_dim, hash_dim)
        self.update_every = update_every
        self.device = torch.device(device)
        self.count = 0
        self.batch_size = 32
        self.model = self._init_model().to(device=self.device)
        self.optimizer = optim.Adam(params=self.model.parameters(), lr=1e-4)
        self.buffer = deque(maxlen=1000)

    @abstractmethod
    def _init_model(self):
        """
        Initialize the model that will be used to extract discrete hash codes from state.
        """

    @abstractmethod
    def loss(self, inputs: torch.Tensor, outputs: torch.Tensor) -> torch.Tensor:
        """
        Compute the loss given the input states and model produced outputs.

        Args:
            inputs (torch.Tensor): input data from batch
            outputs (torch.Tensor): model outputs from batch

        Returns:
            torch.FloatTensor: scalar loss
        """

    def _update(self):
        """
        Update the model.
        """
        inputs = np.vstack(random.choices(self.buffer, k=self.batch_size))
        inputs = inputs.transpose(0, 3, 1, 2)
        inputs = torch.Tensor(inputs).to(device=self.device)

        self.optimizer.zero_grad()
        outputs = self.model(inputs)
        loss = self.loss(inputs, outputs)
        loss.backward()
        self.optimizer.step()

    def __call__(self, obs: np.ndarray) -> np.ndarray:
        self.count += 1
        self.buffer.extend(np.split(obs, obs.shape[0]))
        if self.count % self.update_every == 0:
            self._update()
        return super().__call__(obs)


==> anc/ice-ppo/common/exploration/src/discretizers/hash_discretizers/learned_discretizers/models/__init__.py <==
from .common import *
from .autoencoder import ConvAutoEncoder
from .vq_vae import VQVAE

==> anc/ice-ppo/common/exploration/src/discretizers/hash_discretizers/learned_discretizers/models/autoencoder.py <==
import torch
import torch.nn as nn
from .common import Encoder
from .common import Decoder

class ConvAutoEncoder(nn.Module):
    """
    Convolution AutoEncoder with binary sigmoid layer.

    Args:
        num_hiddens: the hidden dimension for the encoder
        embedding_dim: the dimension of the latent space
    """
    def __init__(
        self,
        num_hiddens: int,
        embedding_dim: int,
    ):
        super().__init__()
        self._encoder = Encoder(3, num_hiddens)
        self._decoder = Decoder(embedding_dim, num_hiddens)
        self._pre_binarizer_linear = nn.Linear(num_hiddens, embedding_dim)
        self.latent_activations = None

    def forward(self, x):
        self.latent_activations = self.encode(x)
        x_recon = self._decoder(self.latent_activations)
        return x_recon

    def encode(self, x):
        z = self._encoder(x)
        z = z.squeeze()
        z = self._pre_binarizer_linear(z)
        z = torch.sigmoid(z)
        return z


==> anc/ice-ppo/common/exploration/src/discretizers/hash_discretizers/learned_discretizers/models/common.py <==
import torch.nn as nn
import torch.nn.functional as F

class Residual(nn.Module):
    def __init__(self, in_channels, num_hiddens, num_residual_hiddens):
        super().__init__()
        self._block = nn.Sequential(
            nn.ReLU(True),
            nn.Conv2d(in_channels=in_channels,
                      out_channels=num_residual_hiddens,
                      kernel_size=3, stride=1, padding=1, bias=False),
            nn.ReLU(True),
            nn.Conv2d(in_channels=num_residual_hiddens,
                      out_channels=num_hiddens,
                      kernel_size=1, stride=1, bias=False)
        )

    def forward(self, x):
        return x + self._block(x)


class ResidualStack(nn.Module):
    def __init__(self, in_channels, num_hiddens, num_residual_layers, num_residual_hiddens):
        super().__init__()
        self._num_residual_layers = num_residual_layers
        self._layers = nn.ModuleList(
            [Residual(in_channels, num_hiddens, num_residual_hiddens) for _ in range(self._num_residual_layers)]
        )

    def forward(self, x):
        for i in range(self._num_residual_layers):
            x = self._layers[i](x)
        return F.relu(x)


class Encoder(nn.Module):
    def __init__(self, in_channels, num_hiddens):
        super().__init__()
        self._conv_1 = nn.Conv2d(in_channels=in_channels,
                                 out_channels=num_hiddens//4,
                                 kernel_size=3,
                                 stride=2, padding=1)
        self._mp_1 = nn.MaxPool2d(kernel_size=2, stride=2)
        self._conv_2 = nn.Conv2d(in_channels=num_hiddens//4,
                                 out_channels=num_hiddens//2,
                                 kernel_size=3,
                                 stride=2, padding=1)
        self._mp_2 = nn.MaxPool2d(kernel_size=2, stride=2)
        self._conv_3 = nn.Conv2d(in_channels=num_hiddens//2,
                                 out_channels=num_hiddens,
                                 kernel_size=3,
                                 stride=2, padding=1)
        self._mp_3 = nn.MaxPool2d(kernel_size=2, stride=2)

    def forward(self, inputs):
        x = F.relu(self._conv_1(inputs))
        x = self._mp_1(x)
        x = F.relu(self._conv_2(x))
        x = self._mp_2(x)
        x = self._conv_3(x)
        x = self._mp_3(x)
        return x


class Decoder(nn.Module):
    def __init__(self, in_channels, num_hiddens):
        super().__init__()
        self._conv_trans_1 = nn.ConvTranspose2d(in_channels=in_channels,
                                                out_channels=in_channels//2,
                                                kernel_size=6,
                                                stride=3)
        self._conv_trans_2 = nn.ConvTranspose2d(in_channels=in_channels//2,
                                                out_channels=num_hiddens,
                                                kernel_size=6,
                                                stride=3)
        self._conv_trans_3 = nn.ConvTranspose2d(in_channels=num_hiddens,
                                                out_channels=3,
                                                kernel_size=6,
                                                stride=3, padding=1)

    def forward(self, inputs):
        inputs = inputs.unsqueeze(-1).unsqueeze(-1)
        x = F.relu(self._conv_trans_1(inputs))
        x = F.relu(self._conv_trans_2(x))
        x = self._conv_trans_3(x)
        return x


==> anc/ice-ppo/common/exploration/src/discretizers/hash_discretizers/learned_discretizers/models/vq_vae.py <==
import torch
import torch.nn as nn
import torch.nn.functional as F
from .common import Encoder
from .common import Decoder

class VQVAE(nn.Module):
    """
    Vector Quantized Variational AutoEncoder

    Args:
        num_hiddens: the hidden dimension for the encoder
        num_embeddings: the number of codebook vectors
        embedding_dim: the dimension of each codebook vector
        commitment_cost: the commitment cost loss coefficient
    """
    def __init__(
        self,
        num_hiddens: int,
        num_embeddings: int,
        embedding_dim: int,
        commitment_cost: float,
    ):
        super().__init__()
        self._encoder = Encoder(3, num_hiddens)
        self._vq_vae = VectorQuantizer(num_embeddings, embedding_dim, commitment_cost)
        self._decoder = Decoder(embedding_dim, num_hiddens)

        self.vq_loss = None
        self.encodings = None

    def forward(self, x):
        self.vq_loss, z, self.encodings = self.encode(x)
        x_recon = self._decoder(z)
        return x_recon

    def encode(self, x):
        z = self._encoder(x)
        vq_loss, quantization, encodings = self._vq_vae(z)
        return vq_loss, quantization, encodings


class VectorQuantizer(nn.Module):
    """
    Vector Quantization Layer
    """
    def __init__(self, num_embeddings, embedding_dim, commitment_cost):
        super().__init__()
        self._embedding_dim = embedding_dim
        self._num_embeddings = num_embeddings
        self._embedding = nn.Embedding(self._num_embeddings, self._embedding_dim)
        self._embedding.weight.data.uniform_(-1/self._num_embeddings, 1/self._num_embeddings)
        self._commitment_cost = commitment_cost

    def forward(self, inputs):
        inputs = inputs.permute(0, 2, 3, 1).contiguous()
        input_shape = inputs.shape
        flat_input = inputs.view(-1, self._embedding_dim)

        distances = (
            torch.sum(flat_input**2, dim=1, keepdim=True) +
            torch.sum(self._embedding.weight**2, dim=1) - 2 *
            torch.matmul(flat_input, self._embedding.weight.t())
        )

        encoding_indices = torch.argmin(distances, dim=1).unsqueeze(1)
        encodings = torch.zeros(encoding_indices.shape[0], self._num_embeddings, device=inputs.device)
        encodings.scatter_(1, encoding_indices, 1)

        quantized = torch.matmul(encodings, self._embedding.weight).view(input_shape)
        e_latent_loss = F.mse_loss(quantized.detach(), inputs)
        q_latent_loss = F.mse_loss(quantized, inputs.detach())
        loss = q_latent_loss + self._commitment_cost * e_latent_loss

        quantized = inputs + (quantized - inputs).detach()
        return loss, quantized.permute(0, 3, 1, 2).contiguous(), encodings


==> anc/ice-ppo/common/exploration/src/discretizers/hash_discretizers/learned_discretizers/vqvae_discretizer.py <==
import numpy as np
import torch
import torch.nn as nn
from .base_learned_hash_discretizer import LearnedHashDiscretizer
from .models import VQVAE


class VQVAEDiscretizer(LearnedHashDiscretizer):
    """
    Observation discretizer interface based on a learned vq-vae latent codebook.

    Args:
        discretized_state_dim (int): the size of the (reduced) state dimension
        hash_dim (int): the dimension of the hash function output
        update_every (int): every update_every observation we update the learned model
        device (torch.device): the device to put model computation on
    """
    def __init__(
        self,
        discretize_dim: int,
        hash_dim: int,
        update_every: int,
        device: torch.device,
        commitment_cost: float,
    ):
        self.commitment_cost = commitment_cost
        super().__init__(discretize_dim, hash_dim, update_every, device)
        self.reconstruction_loss = nn.MSELoss()

    def _init_model(self):
        return VQVAE(
            num_hiddens=96,
            num_embeddings=self.hash_dim,
            embedding_dim=96,
            commitment_cost=self.commitment_cost,
        )

    def loss(self, inputs: torch.Tensor, outputs: torch.Tensor) -> torch.Tensor:
        """
        VQ-VAE loss consists of likelihood term, an embedding error term, and a commitment loss.
        """
        recon_loss = self.reconstruction_loss(inputs, outputs)
        vq_loss = self.model.vq_loss
        return recon_loss + vq_loss

    def hash(self, obs: np.ndarray) -> np.ndarray:
        obs = obs.transpose(0, 3, 1, 2).astype(np.float32)
        obs = torch.from_numpy(obs).to(device=self.device)
        with torch.no_grad():
            _, _, obs = self.model.encode(obs)
            obs = obs.cpu().numpy()
        return obs


==> anc/ice-ppo/common/exploration/src/discretizers/uniform_discretizer.py <==
import numpy as np
from .base_discretizer import Discretizer


class UniformDiscretizer(Discretizer):
    """
    Discretizes observation by uniformly bucketing into self.discretize_dim bins.
    """
    def __call__(self, obs: np.ndarray) -> np.ndarray:
        return (obs * self.discretize_dim).astype(int)


==> anc/ice-ppo/common/exploration/src/information.py <==
import numpy as np
import torch
import torch.nn.functional as f

class Information:
    """
    Memory aware batched computation of shannon entropy.

    Args:
        batch_size: size of axis of independent trajectory samples
        state_dim: size of axis of state dimension
        discretize_dim: size of axis of discretized dimension
        device: torch device on which to perform computation

    Example:
        If (batch_size, state_dim, discretize_dim) = (128, 100, 16), then
        we compute entropy for the 128 samples, where the entropy is based on a 16-state
        discrete distribution, and we assume independence on each of the 100 state dimensions,
        resulting on a float tensor of size (128,).
    """
    def __init__(self, batch_size: int, state_dim: int, discretize_dim: int, device: torch.device):
        self.device = device
        matrix_shapes = (batch_size, state_dim, discretize_dim)
        self.matrix = torch.zeros(matrix_shapes, dtype=torch.float32, device=device)
        self.p_matrix = torch.zeros(matrix_shapes, dtype=torch.float32, device=device)
        self.logp_matrix = torch.zeros(matrix_shapes, dtype=torch.float32, device=device)
        self._batch_idx = torch.tensor(np.arange(batch_size).repeat(state_dim), dtype=torch.int64, device=device)
        self._state_idx = torch.tensor(np.tile(np.arange(state_dim), batch_size), dtype=torch.int64, device=device)

    def update(self, obs: np.ndarray) -> None:
        """
        Update the observed counts of each state symbol given a new observation.

        Args:
            obs (np.ndarray): discretized observations (batch_size, state_dim, discretize_dim)
        """
        obs = torch.tensor(obs.ravel(), dtype=torch.int64, device=self.device)
        self.matrix[self._batch_idx, self._state_idx, obs] += 1

    def __call__(self) -> np.ndarray:
        """
        Compute the information content across each batch element.

        Returns:
            ndarray of shape (batch_size, ) containing information content in bits

        Note: We assume independence across state axis.
        """
        f.normalize(self.matrix, p=1, dim=2, out=self.p_matrix)
        torch.log2(self.p_matrix+1e-6, out=self.logp_matrix)
        torch.mul(self.p_matrix, self.logp_matrix, out=self.p_matrix)
        return - torch.sum(self.p_matrix, dim=(2, 1)).cpu().numpy()


class NormDeltaInformation(Information):
    """
    Computes normalized change in information content.

    Args:
        batch_size (int): size of axis of independent trajectory samples
        state_dim (int): size of axis of state dimension
        discretize_dim (int): size of axis of discretized dimension
        device (torch.device): torch device on which to perform computation
        norm_factor (float): normalization factor
    """
    def __init__(
        self,
        batch_size: int,
        state_dim: int,
        discretize_dim: int,
        device: torch.device,
        norm_factor: float,
    ):
        super().__init__(batch_size, state_dim, discretize_dim, device)
        self.norm_factor = norm_factor
        self.last_entropy = None

    def __call__(self) -> np.ndarray:
        current_entropy = super().__call__()
        if self.last_entropy is None:
            result = self.norm_factor * current_entropy
        else:
            result = self.norm_factor * (current_entropy - self.last_entropy)
        self.last_entropy = current_entropy
        return result


==> anc/ice-ppo/common/exploration/src/intrinsic_rewards/__init__.py <==
from .ice import ICE
from .mice import MICE

def intrinsic_reward_from_config(discretizer, method_type: str, method_config: dict):
    """
    Initialize the exploration bonus method from config.
    """
    if method_type == "ICE":
        exploration = ICE(
            discretizer=discretizer,
            beta=method_config.get("beta_entropy", 0.01),
        )
    elif method_type == "MICE":
        exploration = MICE(
            discretizer=discretizer,
            beta_entropy=method_config.get("beta_entropy", 0.01),
            beta_mutual=method_config.get("beta_mutual", 0.01),
        )
    else:
        raise ValueError(f"Unknown method: {method_type}")
    return exploration


==> anc/ice-ppo/common/exploration/src/intrinsic_rewards/ice.py <==
import numpy as np
import torch
from ..information import NormDeltaInformation
from ..discretizers import Discretizer


class ICE:
    """
    Information Content based Exploration

    Args:
        discretizer (Discretizer): the discretizer to use to preprocess continuous observations
        beta (float): intrinsic entropy reward coefficient
        device (str): the device on which to perform computation
    """
    def __init__(self, discretizer: Discretizer, beta: float, device: str="cuda"):
        self.discretizer = discretizer
        self.beta = beta
        self.device = torch.device(device)

    def reset(self, obs: np.ndarray) -> None:
        """
        Reset internal arrays and compute entropy of first observation after environment reset.

        Args:
            obs (np.ndarray): batch of the first observations from the environments
        """
        self._init_variables(obs)
        self(obs, dones=np.ones((self.batch_size)), init=True)

    def __call__(self, obs: np.ndarray, dones: np.ndarray, init: bool=False) -> np.ndarray:
        """
        Compute intrinsic ICE reward.

        Args:
            obs (np.ndarray): batch of current observations from the environments
            dones (np.ndarray): batch of done flags from the environments
            init (bool): flag that determines whether we are calling this method from reset.
        """
        dones_idx = self._update_entropy(obs, dones, init)
        reward = self.entropy()
        reward[dones_idx] = 0
        return reward

    def get_episode_information(self):
        """
        Return a dictionary of episode statistics that we want to monitor.
        """
        return {
            "Trajectory Information (bits)": self.entropy.last_entropy,
        }

    def _init_variables(self, obs: np.ndarray):
        """
        Initialize attributes that depend on observation shape.

        Args:
            obs (np.ndarray): batch of current observations from the environments
        """
        self.batch_size = obs.shape[0]
        self.entropy = NormDeltaInformation(
            self.batch_size,
            self.discretizer.discretized_state_dim,
            self.discretizer.discretize_dim,
            self.device,
            self.beta,
        )

    def _update_entropy(self, obs: np.ndarray, dones: np.ndarray, init: bool):
        """
        Update internal arrays given new observations from the environment.

        Args:
            obs (np.ndarray): batch of current observations from the environments
            dones (np.ndarray): batch of done flags from the environments
            init (bool): flag that determines whether we are calling this method from reset.
        """
        obs = self.discretizer(obs)
        dones_idx = np.where(dones == 1)
        if dones.any() and not init:
            self.entropy.matrix[dones_idx] = 0
        self.entropy.update(obs)
        return dones_idx


==> anc/ice-ppo/common/exploration/src/intrinsic_rewards/mice.py <==
from collections import deque
import random
import torch
import numpy as np
from .ice import ICE
from ..information import NormDeltaInformation
from ..discretizers import Discretizer

class MICE(ICE):
    """
    Args:
        discretizer (Discretizer): the discretizer to use to preprocess continuous observations
        beta_entropy (float): intrinsic entropy reward coefficient
        beta_mutual (float): intrinsic mutual information penalty coefficient
        buffer_size (int): size of the replay buffer to sample trajectory snapshots from
        device (str): the device on which to perform computation
    """
    def __init__(
        self,
        discretizer: Discretizer,
        beta_entropy: float,
        beta_mutual: float,
        buffer_size: int=1000,
        device: str="cuda"
    ):
        super().__init__(discretizer, beta_entropy, device)
        self.beta_mutual = beta_mutual
        self.buffer = deque(maxlen=buffer_size)

    def _init_variables(self, obs: np.ndarray):
        super()._init_variables(obs)
        self.mutual = NormDeltaInformation(
            self.batch_size,
            self.discretizer.discretized_state_dim,
            self.discretizer.discretize_dim,
            self.device,
            self.beta_mutual,
        )

    def __call__(self, obs: np.ndarray, dones: np.ndarray, init: bool=False):
        dones_idx = self._update_entropy(obs, dones, init)
        self.buffer.extend(torch.split(self.entropy.matrix, 1))
        torch.vstack(random.choices(self.buffer, k=self.batch_size), out=self.mutual.matrix)
        torch.add(self.mutual.matrix, self.entropy.matrix, out=self.mutual.matrix)
        reward = self.entropy() - self.mutual()
        reward[dones_idx] = 0
        return reward


==> anc/ice-ppo/common/exploration/test/helpers.py <==
import torch
import functools

assert_equal = functools.partial(torch.testing.assert_close, rtol=0, atol=0)


==> anc/ice-ppo/common/exploration/test/test_ae_discretizer.py <==

import unittest
from collections import deque
from unittest.mock import patch
from exploration.src.discretizers import AEDiscretizer
from exploration.src.discretizers.hash_discretizers.learned_discretizers.models import ConvAutoEncoder
import torch
import numpy as np


class AEDiscretizerTest(unittest.TestCase):
    discretized_state_dim = 3
    hash_dim = 512
    update_every = 5
    device = torch.device("cuda")
    noise_range = 0.3
    lmbda = 0.1

    def setUp(self):
        torch.manual_seed(0)
        np.random.seed(0)
        self.discretizer = AEDiscretizer(self.discretized_state_dim, self.hash_dim, self.update_every, self.device, self.noise_range, self.lmbda)

    def _gen_obs(self):
        batch_size, width, height, channels = 2, 64, 64, 3
        obs = np.arange(batch_size * width * height * channels)
        obs = (obs / obs.max()).reshape(batch_size, width, height, channels)
        obs = np.around(obs, 1)
        return obs

    def test_init(self):
        assert self.discretizer.update_every == self.update_every
        assert self.discretizer.device == self.device
        assert self.discretizer.count == 0
        assert self.discretizer.batch_size == 32
        assert self.discretizer.lmbda == self.lmbda
        assert isinstance(self.discretizer.model, ConvAutoEncoder)
        assert isinstance(self.discretizer.buffer, deque)
        assert isinstance(self.discretizer.optimizer, torch.optim.Adam)
        assert isinstance(self.discretizer.noise_distribution, torch.distributions.Uniform)

    def test_call(self):
        obs = self._gen_obs()
        discretized_obs = self.discretizer(obs)
        assert discretized_obs.shape == (obs.shape[0], self.discretized_state_dim)
        assert set(list(discretized_obs.ravel())).issubset({0, 1})
        assert self.discretizer.count == 1
        assert len(self.discretizer.buffer) == obs.shape[0]

    @patch("exploration.src.discretizers.LearnedHashDiscretizer._update")
    def test_call_with_update(self, mock_update):
        for i in range(1, self.update_every + 1):
            obs = self._gen_obs()
            discretized_obs = self.discretizer(obs)

            assert discretized_obs.shape == (obs.shape[0], self.discretized_state_dim)
            assert set(list(discretized_obs.ravel())).issubset({0, 1})
            assert self.discretizer.count == i
            assert len(self.discretizer.buffer) == i * obs.shape[0]
            if i == self.update_every:
                mock_update.assert_called()
            else:
                mock_update.assert_not_called()

    def test_hash(self):
        obs = self._gen_obs()
        hashed_obs = self.discretizer.hash(obs)
        assert hashed_obs.shape == (obs.shape[0], self.hash_dim)

    def test_loss(self):
        # set model activations
        self.discretizer.model.latent_activations = torch.rand(2, self.hash_dim)
        inputs = torch.from_numpy(self._gen_obs())
        outputs = inputs + torch.rand(inputs.shape)
        loss = self.discretizer.loss(inputs, outputs).item()
        expected_loss = 0.3431137
        torch.testing.assert_close(loss, expected_loss, rtol=1e-5, atol=1e-5)


==> anc/ice-ppo/common/exploration/test/test_bass_discretizer.py <==
import unittest
from exploration.src.discretizers import BassDiscretizer
import numpy as np

class BassDiscretizerTest(unittest.TestCase):
    discretized_state_dim = 3
    original_state_dim = 3 * 4 * 4 # C, W, H
    cell_size = 2
    num_bins = 10

    def setUp(self):
        self.discretizer = BassDiscretizer(self.discretized_state_dim, self.original_state_dim, self.cell_size, self.num_bins)

    def _gen_obs(self):
        batch_size, width, height, channels = 2, 4, 4, 3
        obs = np.arange(batch_size * width * height * channels)
        obs = (obs / obs.max()).reshape(batch_size, width, height, channels)
        obs = np.around(obs, 1)
        return obs

    def test_init(self):
        assert self.discretizer.hash_dim == self.original_state_dim // (self.cell_size * self.cell_size)
        assert self.discretizer.cell_size == self.cell_size
        assert self.discretizer.num_bins == self.num_bins
        assert self.discretizer.discretized_state_dim == self.discretized_state_dim
        assert self.discretizer.discretize_dim == 2
        assert self.discretizer.projector.shape == (self.discretizer.hash_dim, self.discretizer.discretized_state_dim)

    def test_call(self):
        obs = self._gen_obs()
        discretized_obs = self.discretizer(obs)
        assert set(list(discretized_obs.ravel())).issubset({0, 1})

    def test_avg_pool(self):
        obs = self._gen_obs()
        pooled_obs = self.discretizer._avg_pool(obs)
        expected_pool_obs = [0.075, 0.075, 0.1, 0.15, 0.15, 0.15, 0.35, 0.35, 0.35, 0.375, 0.425, 0.425, 0.575, 0.575, 0.625, 0.65, 0.65, 0.65, 0.85, 0.85, 0.85, 0.9, 0.925, 0.925]
        assert pooled_obs.shape == (2, 2, 2, 3)
        np.testing.assert_allclose(pooled_obs.ravel(), expected_pool_obs)

    def test_hash(self):
        obs = self._gen_obs()
        hashed_obs = self.discretizer.hash(obs)
        expected_hashed_obs = [0, 0, 1, 1, 1, 1, 3, 3, 3, 3, 4, 4, 5, 5, 6, 6, 6, 6, 8, 8, 8, 9, 9, 9]
        assert hashed_obs.shape == (2, 2, 2, 3)
        np.testing.assert_allclose(hashed_obs.ravel(), expected_hashed_obs)


==> anc/ice-ppo/common/exploration/test/test_ice.py <==
import unittest
from exploration.src.intrinsic_rewards import ICE
from exploration.src.discretizers import UniformDiscretizer
from exploration.src.information import NormDeltaInformation
import numpy as np
import torch


class ICETest(unittest.TestCase):
    batch_size, image_size, discretize_dim = 2, 2, 3
    beta = 0.5
    device = "cpu"

    def setUp(self) -> None:
        np.random.seed(0)
        discretizer = UniformDiscretizer(self.discretize_dim)
        self.ice = ICE(discretizer, self.beta, self.device)
        self.ice.reset(self.gen_obs())

    def gen_obs(self):
        return np.random.rand(self.batch_size, self.image_size, self.image_size)

    def test_reset(self):
        assert self.ice.batch_size == self.batch_size
        assert isinstance(self.ice.entropy, NormDeltaInformation)
        expected_count_matrix = torch.Tensor([
            [[0, 1, 0], [0, 0, 1], [0, 1, 0], [0, 1, 0]],
            [[0, 1, 0], [0, 1, 0], [0, 1, 0], [0, 0, 1]],
        ])
        torch.testing.assert_close(self.ice.entropy.matrix, expected_count_matrix)

    def test_call_some_done(self):
        obs = self.gen_obs()
        dones = np.array([0, 1])
        reward = self.ice(obs, dones)

        expected_count_matrix = torch.Tensor([
            [[0, 1, 1], [0, 1, 1], [0, 1, 1], [0, 2, 0]],
            [[0, 1, 0], [0, 0, 1], [1, 0, 0], [1, 0, 0]],
        ])
        expected_reward = np.array([1.49999, 0])
        assert (self.ice.entropy.matrix.sum(-1)[0] == 2).all() # 1 count from reset, 1 count from update
        assert (self.ice.entropy.matrix.sum(-1)[1] == 1).all() # 1 count from reset
        torch.testing.assert_close(self.ice.entropy.matrix, expected_count_matrix)
        np.testing.assert_allclose(reward, expected_reward, atol=1e-5, rtol=1e-5)

    def test_call_no_done(self):
        obs = self.gen_obs()
        dones = np.array([0, 0])
        reward = self.ice(obs, dones)
        expected_count_matrix = torch.Tensor([
            [[0, 1, 1], [0, 1, 1], [0, 1, 1], [0, 2, 0]],
            [[0, 2, 0], [0, 1, 1], [1, 1, 0], [1, 0, 1]],
        ])
        expected_reward = np.array([1.49999, 1.49999])
        assert (self.ice.entropy.matrix.sum(-1) == 2).all() # 1 count from reset, 1 from update
        torch.testing.assert_close(self.ice.entropy.matrix, expected_count_matrix)
        np.testing.assert_allclose(reward, expected_reward, atol=1e-5, rtol=1e-5)

    def test_call_no_done_multiple_iterations(self, num_iterations=10):
        dones = np.array([0, 0])
        rewards = []
        for _ in range(num_iterations):
            obs = self.gen_obs()
            rewards.append(self.ice(obs, dones))
        rewards = np.array(rewards)

        expected_count_matrix = torch.Tensor([
            [[5, 4, 2], [1, 8, 2], [3, 3, 5], [4, 4, 3]],
            [[2, 5, 4], [5, 3, 3], [5, 4, 2], [6, 1, 4]],
        ])
        assert (self.ice.entropy.matrix.sum(-1) == num_iterations+1).all() # 1 count from reset, 10 from update
        expected_rewards = np.array([
            [1.4999977, 1.4999977 ],
            [0.6699233, 0.33659077],
            [0.3300743, -0.02531338],
            [-0.00712132, 0.1570884 ],
            [0.15499067, 0.17950237],
            [-0.02418184, 0.25115705],
            [0.2591672, 0.28725028],
            [-0.04409242, 0.26359582],
            [0.00429177, 0.01978374],
            [0.00835562, -0.04390788],
        ])
        torch.testing.assert_close(self.ice.entropy.matrix, expected_count_matrix)
        np.testing.assert_allclose(rewards, expected_rewards, atol=1e-5, rtol=1e-5)

    def test_get_episode_trajectory(self):
        info_dict = self.ice.get_episode_information()
        assert "Trajectory Information (bits)" in info_dict
        np.testing.assert_allclose(
            info_dict["Trajectory Information (bits)"],
            np.array([0, 0]),
            atol=1e-5, rtol=1e-5,
        )


==> anc/ice-ppo/common/exploration/test/test_information.py <==
import unittest
from exploration.src.information import Information
from exploration.src.information import NormDeltaInformation
from exploration.test.helpers import assert_equal
import torch
import numpy as np


class InformationTest(unittest.TestCase):
    batch_size = 2
    state_dim = 4
    discretize_dim = 3
    device = "cpu"

    def setUp(self):
        self.info = Information(self.batch_size, self.state_dim, self.discretize_dim, self.device)

    def test_init(self):
        zeros = torch.zeros(self.batch_size, self.state_dim, self.discretize_dim)
        assert_equal(self.info.matrix, zeros)
        assert_equal(self.info.p_matrix, zeros)
        assert_equal(self.info.logp_matrix, zeros)

        batch_idx = torch.LongTensor(np.arange(self.batch_size).repeat(self.state_dim), device=self.device)
        state_idx = torch.LongTensor(np.tile(np.arange(self.state_dim), self.batch_size), device=self.device)
        assert (batch_idx == self.info._batch_idx).all()
        assert (state_idx == self.info._state_idx).all()

    def test_update(self):
        obs = np.array([
            [[0], [2], [1], [0]],
            [[1], [1], [2], [0]],
        ])
        expected_matrix_after_update = torch.Tensor([
            [[1, 0, 0], [0, 0, 1], [0, 1, 0], [1, 0, 0]],
            [[0, 1, 0], [0, 1, 0], [0, 0, 1], [1, 0, 0]]
        ])
        self.info.update(obs)
        assert_equal(self.info.matrix, expected_matrix_after_update)

    def test_call(self):
        obs = np.array([
            [[0], [2], [1], [0]],
            [[1], [1], [2], [0]],
        ])
        self.info.update(obs)
        entropy = self.info()
        np.testing.assert_allclose(entropy, [0, 0], rtol=1e-5, atol=1e-5)

        obs = np.array([
            [[1], [2], [0], [0]],
            [[0], [2], [1], [1]],
        ])
        self.info.update(obs)
        entropy = self.info()
        np.testing.assert_allclose(entropy, [2, 4], rtol=1e-5, atol=1e-5)



class NormDeltaInformationTest(InformationTest):
    norm_factor = 0.5
    def setUp(self):
        self.info = NormDeltaInformation(self.batch_size, self.state_dim, self.discretize_dim, self.device, self.norm_factor)

    def test_init(self):
        super().test_init()
        assert self.info.norm_factor == self.norm_factor
        assert self.info.last_entropy is None

    def test_update(self):
        super().test_update()

    def test_call(self):
        obs = np.array([
            [[0], [2], [1], [0]],
            [[1], [1], [2], [0]],
        ])
        self.info.update(obs)
        entropy = self.info()
        np.testing.assert_allclose(entropy, [0, 0], rtol=1e-5, atol=1e-5)
        np.testing.assert_allclose(self.info.last_entropy, [0, 0], rtol=1e-5, atol=1e-5)

        obs = np.array([
            [[1], [2], [0], [0]],
            [[0], [2], [1], [1]],
        ])
        self.info.update(obs)
        entropy = self.info()
        np.testing.assert_allclose(entropy, [1, 2], rtol=1e-5, atol=1e-5)
        np.testing.assert_allclose(self.info.last_entropy, [2, 4], rtol=1e-5, atol=1e-5)

        obs = np.array([
            [[2], [2], [0], [0]],
            [[1], [1], [1], [1]],
        ])
        self.info.update(obs)
        entropy = self.info()
        np.testing.assert_allclose(entropy, [0.251628, -0.163408], rtol=1e-5, atol=1e-5)
        np.testing.assert_allclose(self.info.last_entropy, [2.503248, 3.673172], rtol=1e-5, atol=1e-5)


==> anc/ice-ppo/common/exploration/test/test_mice.py <==
from exploration.src.intrinsic_rewards import MICE
from exploration.test.test_ice import ICETest
from exploration.src.discretizers import UniformDiscretizer
from exploration.src.information import NormDeltaInformation
import numpy as np
import torch
import random


class MICETest(ICETest):
    beta_mutual = 1
    buffer_size = 10

    def setUp(self) -> None:
        random.seed(0)
        np.random.seed(0)
        discretizer = UniformDiscretizer(self.discretize_dim)
        self.ice = MICE(discretizer, self.beta, self.beta_mutual, self.buffer_size, self.device)
        self.ice.reset(self.gen_obs())

    def test_reset(self):
        super().test_reset()
        assert isinstance(self.ice.mutual, NormDeltaInformation)
        assert len(self.ice.buffer) == self.ice.batch_size

    def test_call_some_done(self):
        obs = self.gen_obs()
        dones = np.array([0, 1])
        reward = self.ice(obs, dones)
        expected_count_matrix = torch.Tensor([
            [[0, 1, 1], [0, 1, 1], [0, 1, 1], [0, 2, 0]],
            [[0, 1, 0], [0, 0, 1], [1, 0, 0], [1, 0, 0]],
        ])
        expected_reward = np.array([-0.839847, 0])
        assert len(self.ice.buffer) == 2 * self.ice.batch_size
        assert (self.ice.entropy.matrix.sum(-1)[0] == 2).all() # 1 count from reset, 1 count from update
        assert (self.ice.entropy.matrix.sum(-1)[1] == 1).all() # 1 count from reset
        torch.testing.assert_close(self.ice.entropy.matrix, expected_count_matrix)
        np.testing.assert_allclose(reward, expected_reward, atol=1e-5, rtol=1e-5)

    def test_call_no_done(self):
        obs = self.gen_obs()
        dones = np.array([0, 0])
        reward = self.ice(obs, dones)
        expected_count_matrix = torch.Tensor([
            [[0, 1, 1], [0, 1, 1], [0, 1, 1], [0, 2, 0]],
            [[0, 2, 0], [0, 1, 1], [1, 1, 0], [1, 0, 1]],
        ])
        expected_reward = np.array([-1.311274, -1.49999])
        assert len(self.ice.buffer) == 2 * self.ice.batch_size
        assert (self.ice.entropy.matrix.sum(-1) == 2).all() # 1 count from reset, 1 from update
        torch.testing.assert_close(self.ice.entropy.matrix, expected_count_matrix)
        np.testing.assert_allclose(reward, expected_reward, atol=1e-5, rtol=1e-5)

    def test_call_no_done_multiple_iterations(self, num_iterations=10):
        dones = np.array([0, 0])
        rewards = []
        for i in range(num_iterations):
            if i > 4:
                expected_buffer_size = 10
            else:
                expected_buffer_size = (i + 1) * self.ice.batch_size
            assert len(self.ice.buffer) == expected_buffer_size
            obs = self.gen_obs()
            rewards.append(self.ice(obs, dones))
        rewards = np.array(rewards)

        expected_count_matrix = torch.Tensor([
            [[5, 4, 2], [1, 8, 2], [3, 3, 5], [4, 4, 3]],
            [[2, 5, 4], [5, 3, 3], [5, 4, 2], [6, 1, 4]],
        ])

        assert (self.ice.entropy.matrix.sum(-1) == num_iterations+1).all() # 1 count from reset, 10 from update
        expected_rewards = np.array([
            [-1.3112744,  -1.4999977 ],
            [ 0.18546295, -1.9591432 ],
            [ 0.625813,   -0.08964682],
            [ 0.00712132,  1.5804242 ],
            [-0.27813625, -0.17950237],
            [ 0.14732742, -0.25115705],
            [-0.2591672,  -1.0144656 ],
            [-0.47705388,  0.46361947],
            [ 0.5168545,  -0.01978374],
            [-0.47748184,  0.04390788],
        ])
        torch.testing.assert_close(self.ice.entropy.matrix, expected_count_matrix)
        np.testing.assert_allclose(rewards, expected_rewards, atol=1e-5, rtol=1e-5)

    def test_get_episode_trajectory(self):
        super().test_get_episode_trajectory()


==> anc/ice-ppo/common/exploration/test/test_montezuma_discretizer.py <==
import unittest
from exploration.src.discretizers import MontezumaDiscretizer

class MontezumaDiscretizerTest(unittest.TestCase):
    def setUp(self):
        self.discretizer = MontezumaDiscretizer()

    def _gen_obs(self):
        obs = None
        return obs

    def test_init(self):
        assert self.discretizer.discretize_dim == 3
        assert self.discretizer.discretized_state_dim == 11


==> anc/ice-ppo/common/exploration/test/test_uniform_discretizer.py <==
import unittest
from exploration.src.discretizers import UniformDiscretizer
import numpy as np

class UniformDiscretizerTest(unittest.TestCase):
    discretize_dim = 3
    device = "cpu"

    def setUp(self):
        self.discretizer = UniformDiscretizer(self.discretize_dim)

    def test_call(self):
        obs = np.array([
            [0.1, 0.2, 0.5, 0],
            [0.9, 0.99, 0.4, 0.5],
        ])
        expected_discretized_obs = np.array([
            [0, 0, 1, 0],
            [2, 2, 1, 1],
        ])
        discretized_obs = self.discretizer(obs)
        np.testing.assert_allclose(discretized_obs, expected_discretized_obs)


==> anc/ice-ppo/common/exploration/test/test_vqvae_discretizer.py <==

import unittest
from collections import deque
from unittest.mock import patch
from exploration.src.discretizers import VQVAEDiscretizer
from exploration.src.discretizers.hash_discretizers.learned_discretizers.models import VQVAE
import torch
import numpy as np


class VQVAEDiscretizerTest(unittest.TestCase):
    discretized_state_dim = 3
    hash_dim = 512
    update_every = 5
    device = torch.device("cuda")
    commitment_cost = 0.1

    def setUp(self):
        torch.manual_seed(0)
        np.random.seed(0)
        self.discretizer = VQVAEDiscretizer(self.discretized_state_dim, self.hash_dim, self.update_every, self.device, self.commitment_cost)

    def _gen_obs(self):
        batch_size, width, height, channels = 2, 64, 64, 3
        obs = np.arange(batch_size * width * height * channels)
        obs = (obs / obs.max()).reshape(batch_size, width, height, channels)
        obs = np.around(obs, 1)
        return obs

    def test_init(self):
        assert self.discretizer.update_every == self.update_every
        assert self.discretizer.device == self.device
        assert self.discretizer.count == 0
        assert self.discretizer.batch_size == 32
        assert self.discretizer.commitment_cost == self.commitment_cost
        assert isinstance(self.discretizer.model, VQVAE)
        assert isinstance(self.discretizer.buffer, deque)
        assert isinstance(self.discretizer.optimizer, torch.optim.Adam)

    def test_call(self):
        obs = self._gen_obs()
        discretized_obs = self.discretizer(obs)
        assert discretized_obs.shape == (obs.shape[0], self.discretized_state_dim)
        assert set(list(discretized_obs.ravel())).issubset({0, 1})
        assert self.discretizer.count == 1
        assert len(self.discretizer.buffer) == obs.shape[0]

    @patch("exploration.src.discretizers.LearnedHashDiscretizer._update")
    def test_call_with_update(self, mock_update):
        for i in range(1, self.update_every + 1):
            obs = self._gen_obs()
            discretized_obs = self.discretizer(obs)

            assert discretized_obs.shape == (obs.shape[0], self.discretized_state_dim)
            assert set(list(discretized_obs.ravel())).issubset({0, 1})
            assert self.discretizer.count == i
            assert len(self.discretizer.buffer) == i * obs.shape[0]
            if i == self.update_every:
                mock_update.assert_called()
            else:
                mock_update.assert_not_called()

    def test_hash(self):
        obs = self._gen_obs()
        hashed_obs = self.discretizer.hash(obs)
        assert hashed_obs.shape == (obs.shape[0], self.hash_dim)

    def test_loss(self):
        # set vq loss
        self.discretizer.model.vq_loss = torch.rand(1, dtype=torch.double)
        inputs = torch.from_numpy(self._gen_obs())
        outputs = inputs + torch.rand(inputs.shape, dtype=torch.double)
        loss = self.discretizer.loss(inputs, outputs).item()
        expected_loss = 0.4604337
        torch.testing.assert_close(loss, expected_loss, rtol=1e-5, atol=1e-5)


==> anc/ice-ppo/common/logger.py <==
import numpy as np
import pandas as pd
from collections import deque
import time

class Logger(object):
    
    def __init__(self, n_envs, logdir):
        self.start_time = time.time()
        self.n_envs = n_envs
        self.logdir = logdir

        self.episode_rewards = []
        self.episode_intrinsic_rewards = []
        self.episode_extrinsic_rewards = []
        self.episode_information_content = []
        for _ in range(n_envs):
            self.episode_rewards.append([])
            self.episode_intrinsic_rewards.append([])
            self.episode_extrinsic_rewards.append([])
            self.episode_information_content.append([])
        self.episode_len_buffer = deque(maxlen = 40)
        self.episode_reward_buffer = deque(maxlen = 40)
        self.episode_intrinsic_reward_buffer = deque(maxlen = 40)
        self.episode_extrinsic_reward_buffer = deque(maxlen = 40)
        self.episode_information_content_buffer = deque(maxlen = 40)
        
        self.log = pd.DataFrame(columns = ['timesteps', 'wall_time', 'num_episodes',
                               'max_episode_rewards', 'mean_episode_rewards','min_episode_rewards',
                               'max_episode_intrinsic_rewards', 'mean_episode_intrinsic_rewards','min_episode_intrinsic_rewards',
                               'max_episode_extrinsic_rewards', 'mean_episode_extrinsic_rewards','min_episode_extrinsic_rewards',
                               'max_episode_information_content', 'mean_episode_information_content','min_episode_information_content',
                               'max_episode_len', 'mean_episode_len', 'min_episode_len'])
        self.timesteps = 0
        self.num_episodes = 0

    def feed(self, rew_batch, rew_intrinsic_batch, rew_extrinsic_batch, done_batch, ice_info_batch):
        steps = rew_batch.shape[0]
        rew_batch = rew_batch.T
        rew_intrinsic_batch = rew_intrinsic_batch.T
        rew_extrinsic_batch = rew_extrinsic_batch.T
        ice_info_batch = ice_info_batch.T
        done_batch = done_batch.T

        for i in range(self.n_envs):
            for j in range(steps):
                self.episode_rewards[i].append(rew_batch[i][j])
                self.episode_intrinsic_rewards[i].append(rew_intrinsic_batch[i][j])
                self.episode_extrinsic_rewards[i].append(rew_extrinsic_batch[i][j])
                self.episode_information_content[i].append(ice_info_batch[i][j])
                if done_batch[i][j]:
                    self.episode_len_buffer.append(len(self.episode_rewards[i]))
                    self.episode_reward_buffer.append(np.sum(self.episode_rewards[i]))
                    self.episode_intrinsic_reward_buffer.append(np.sum(self.episode_intrinsic_rewards[i]))
                    self.episode_extrinsic_reward_buffer.append(np.sum(self.episode_extrinsic_rewards[i]))
                    self.episode_information_content_buffer.append(np.sum(self.episode_information_content[i]))
                    self.episode_rewards[i] = []
                    self.episode_intrinsic_rewards[i] = []
                    self.episode_extrinsic_rewards[i] = []
                    self.episode_information_content[i] = []
                    self.num_episodes += 1
        self.timesteps += (self.n_envs * steps)

    def dump(self):
        wall_time = time.time() - self.start_time
        if self.num_episodes > 0:
            episode_statistics = self._get_episode_statistics()
            episode_statistics_list = list(episode_statistics.values())
        else:
            episode_statistics_list = [None] * 15
        log = [self.timesteps] + [wall_time] + [self.num_episodes] + episode_statistics_list
        self.log.loc[len(self.log)] = log

        # TODO: logger to append, not write!
        with open(self.logdir + '/log.csv', 'w') as f:
            self.log.to_csv(f, index = False)
        print(self.log.loc[len(self.log)-1])

    def _get_episode_statistics(self):
        episode_statistics = {}
        episode_statistics['Rewards/max_episodes']  = np.max(self.episode_reward_buffer)
        episode_statistics['Rewards/mean_episodes'] = np.mean(self.episode_reward_buffer)
        episode_statistics['Rewards/min_episodes']  = np.min(self.episode_reward_buffer)
        episode_statistics['IntrinsicRewards/max_episodes']  = np.max(self.episode_intrinsic_reward_buffer)
        episode_statistics['IntrinsicRewards/mean_episodes'] = np.mean(self.episode_intrinsic_reward_buffer)
        episode_statistics['IntrinsicRewards/min_episodes']  = np.min(self.episode_intrinsic_reward_buffer)
        episode_statistics['ExtrinsicRewards/max_episodes']  = np.max(self.episode_extrinsic_reward_buffer)
        episode_statistics['ExtrinsicRewards/mean_episodes'] = np.mean(self.episode_extrinsic_reward_buffer)
        episode_statistics['ExtrinsicRewards/min_episodes']  = np.min(self.episode_extrinsic_reward_buffer)
        episode_statistics['InformationContent/max_episodes']  = np.max(self.episode_information_content_buffer)
        episode_statistics['InformationContent/mean_episodes'] = np.mean(self.episode_information_content_buffer)
        episode_statistics['InformationContent/min_episodes']  = np.min(self.episode_information_content_buffer)
        episode_statistics['Len/max_episodes']  = np.max(self.episode_len_buffer)
        episode_statistics['Len/mean_episodes'] = np.mean(self.episode_len_buffer)
        episode_statistics['Len/min_episodes']  = np.min(self.episode_len_buffer)
        return episode_statistics

==> anc/ice-ppo/common/misc_util.py <==
import numpy as np
import random
import gym
import torch
import torch.nn as nn
from typing import Callable

def set_global_seeds(seed):
    torch.manual_seed(seed)
    torch.cuda.manual_seed_all(seed)
    torch.backends.cudnn.benchmark = False
    torch.backends.cudnn.deterministic = True


def set_global_log_levels(level):
    gym.logger.set_level(level)


def orthogonal_init(module, gain=nn.init.calculate_gain('relu')):
    if isinstance(module, nn.Linear) or isinstance(module, nn.Conv2d):
        nn.init.orthogonal_(module.weight.data, gain)
        nn.init.constant_(module.bias.data, 0)
    return module


def xavier_uniform_init(module, gain=1.0):
    if isinstance(module, nn.Linear) or isinstance(module, nn.Conv2d):
        nn.init.xavier_uniform_(module.weight.data, gain)
        nn.init.constant_(module.bias.data, 0)
    return module


def adjust_lr(optimizer, init_lr, timesteps, max_timesteps):
    lr = init_lr * (1 - (timesteps / max_timesteps))
    for param_group in optimizer.param_groups:
        param_group['lr'] = lr
    return optimizer


def get_n_params(model):
    return str(np.round(np.array([p.numel() for p in model.parameters()]).sum() / 1e6, 3)) + ' M params'


==> anc/ice-ppo/common/model.py <==
from .misc_util import orthogonal_init, xavier_uniform_init
import torch.nn as nn
import torch


class Flatten(nn.Module):
    def forward(self, x):
        return x.reshape((x.size(0), -1))


class MlpModel(nn.Module):
    def __init__(self,
                 input_dims=4,
                 hidden_dims=[64, 64],
                 **kwargs):
        """
        input_dim:     (int)  number of the input dimensions
        hidden_dims:   (list) list of the dimensions for the hidden layers
        use_batchnorm: (bool) whether to use batchnorm
        """
        super(MlpModel, self).__init__()

        # Hidden layers
        hidden_dims = [input_dims] + hidden_dims
        layers = []
        for i in range(len(hidden_dims) - 1):
            in_features = hidden_dims[i]
            out_features = hidden_dims[i + 1]
            layers.append(nn.Linear(in_features, out_features))
            layers.append(nn.ReLU())
        self.layers = nn.Sequential(*layers)
        self.output_dim = hidden_dims[-1]
        self.apply(orthogonal_init)

    def forward(self, x):
        for layer in self.layers:
            x = layer(x)
        return x


class NatureModel(nn.Module):
    def __init__(self,
                 in_channels,
                 **kwargs):
        """
        input_shape:  (tuple) tuple of the input dimension shape (channel, height, width)
        filters:       (list) list of the tuples consists of (number of channels, kernel size, and strides)
        use_batchnorm: (bool) whether to use batchnorm
        """
        super(NatureModel, self).__init__()
        self.layers = nn.Sequential(
            nn.Conv2d(in_channels=in_channels, out_channels=32, kernel_size=8, stride=4), nn.ReLU(),
            nn.Conv2d(in_channels=32, out_channels=64, kernel_size=4, stride=2), nn.ReLU(),
            nn.Conv2d(in_channels=64, out_channels=64, kernel_size=3, stride=1), nn.ReLU(),
            Flatten(),
            nn.Linear(in_features=1024, out_features=512), nn.ReLU()
        )
        self.output_dim = 512
        self.apply(orthogonal_init)

    def forward(self, x):
        x = self.layers(x)
        return x


class ResidualBlock(nn.Module):
    def __init__(self,
                 in_channels):
        super(ResidualBlock, self).__init__()
        self.conv1 = nn.Conv2d(in_channels=in_channels, out_channels=in_channels, kernel_size=3, stride=1, padding=1)
        self.conv2 = nn.Conv2d(in_channels=in_channels, out_channels=in_channels, kernel_size=3, stride=1, padding=1)

    def forward(self, x):
        out = nn.ReLU()(x)
        out = self.conv1(out)
        out = nn.ReLU()(out)
        out = self.conv2(out)
        return out + x

class ImpalaBlock(nn.Module):
    def __init__(self, in_channels, out_channels):
        super(ImpalaBlock, self).__init__()
        self.conv = nn.Conv2d(in_channels=in_channels, out_channels=out_channels, kernel_size=3, stride=1, padding=1)
        self.res1 = ResidualBlock(out_channels)
        self.res2 = ResidualBlock(out_channels)

    def forward(self, x):
        x = self.conv(x)
        x = nn.MaxPool2d(kernel_size=3, stride=2, padding=1)(x)
        x = self.res1(x)
        x = self.res2(x)
        return x

class ImpalaModel(nn.Module):
    def __init__(self,
                 in_channels,
                 **kwargs):
        super(ImpalaModel, self).__init__()
        self.block1 = ImpalaBlock(in_channels=in_channels, out_channels=16)
        self.block2 = ImpalaBlock(in_channels=16, out_channels=32)
        self.block3 = ImpalaBlock(in_channels=32, out_channels=32)
        self.fc = nn.Linear(in_features=32 * 8 * 8, out_features=256)

        self.output_dim = 256
        self.apply(xavier_uniform_init)

    def forward(self, x):
        x = self.block1(x)
        x = self.block2(x)
        x = self.block3(x)
        x = nn.ReLU()(x)
        x = Flatten()(x)
        x = self.fc(x)
        x = nn.ReLU()(x)
        return x


class GRU(nn.Module):
    def __init__(self, input_size, hidden_size):
        super(GRU, self).__init__()
        self.gru = orthogonal_init(nn.GRU(input_size, hidden_size), gain=1.0)

    def forward(self, x, hxs, masks):
        # Prediction
        if x.size(0) == hxs.size(0):
            # input for GRU-CELL: (L=sequence_length, N, H)
            # output for GRU-CELL: (output: (L, N, H), hidden: (L, N, H))
            masks = masks.unsqueeze(-1)
            x, hxs = self.gru(x.unsqueeze(0), (hxs * masks).unsqueeze(0))
            x = x.squeeze(0)
            hxs = hxs.squeeze(0)
        # Training
        # We will recompute the hidden state to allow gradient to be back-propagated through time
        else:
            # x is a (T, N, -1) tensor that has been flatten to (T * N, -1)
            N = hxs.size(0)
            T = int(x.size(0) / N)

            # unflatten
            x = x.view(T, N, x.size(1))

            # Same deal with masks
            masks = masks.view(T, N)

            # Let's figure out which steps in the sequence have a zero for any agent
            # We will always assume t=0 has a zero in it as that makes the logic cleaner
            # (can be interpreted as a truncated back-propagation through time)
            has_zeros = ((masks[1:] == 0.0) \
                            .any(dim=-1)
                            .nonzero()
                            .squeeze()
                            .cpu())

            # +1 to correct the masks[1:]
            if has_zeros.dim() == 0:
                # Deal with scalar
                has_zeros = [has_zeros.item() + 1]
            else:
                has_zeros = (has_zeros + 1).numpy().tolist()

            # add t=0 and t=T to the list
            has_zeros = [0] + has_zeros + [T]

            hxs = hxs.unsqueeze(0)
            outputs = []
            for i in range(len(has_zeros) - 1):
                # We can now process steps that don't have any zeros in masks together!
                # This is much faster
                start_idx = has_zeros[i]
                end_idx = has_zeros[i + 1]

                rnn_scores, hxs = self.gru(
                    x[start_idx:end_idx],
                    hxs * masks[start_idx].view(1, -1, 1))

                outputs.append(rnn_scores)

            # assert len(outputs) == T
            # x is a (T, N, -1) tensor
            x = torch.cat(outputs, dim=0)
            # flatten
            x = x.view(T * N, -1)
            hxs = hxs.squeeze(0)

        return x, hxs


def normalized_columns_initializer(weights, std=1.0):
    out = torch.randn(weights.size())
    out *= std / torch.sqrt(out.pow(2).sum(1, keepdim=True))
    return out


def weights_init(m):
    classname = m.__class__.__name__
    if classname.find('Conv') != -1:
        weight_shape = list(m.weight.data.size())
        fan_in = np.prod(weight_shape[1:4])
        fan_out = np.prod(weight_shape[2:4]) * weight_shape[0]
        w_bound = np.sqrt(6. / (fan_in + fan_out))
        m.weight.data.uniform_(-w_bound, w_bound)
        m.bias.data.fill_(0)
    elif classname.find('Linear') != -1:
        weight_shape = list(m.weight.data.size())
        fan_in = weight_shape[1]
        fan_out = weight_shape[0]
        w_bound = np.sqrt(6. / (fan_in + fan_out))
        m.weight.data.uniform_(-w_bound, w_bound)
        m.bias.data.fill_(0)


class ActorCritic(torch.nn.Module):
    def __init__(self, num_inputs, num_actions):
        super(ActorCritic, self).__init__()
        self.conv1 = nn.Conv2d(num_inputs, 32, 3, stride=2, padding=1)
        self.conv2 = nn.Conv2d(32, 32, 3, stride=2, padding=1)
        self.conv3 = nn.Conv2d(32, 32, 3, stride=2, padding=1)
        self.conv4 = nn.Conv2d(32, 32, 3, stride=2, padding=1)

        self.lstm = nn.LSTMCell(32 * 4 * 4, 256)

        self.critic_linear = nn.Linear(256, 1)
        self.actor_linear = nn.Linear(256, num_actions)

        self.apply(weights_init)
        self.actor_linear.weight.data = normalized_columns_initializer(
            self.actor_linear.weight.data, 0.01)
        self.actor_linear.bias.data.fill_(0)
        self.critic_linear.weight.data = normalized_columns_initializer(
            self.critic_linear.weight.data, 1.0)
        self.critic_linear.bias.data.fill_(0)

        self.lstm.bias_ih.data.fill_(0)
        self.lstm.bias_hh.data.fill_(0)

        self.train()

    def forward(self, inputs):
        inputs, (hx, cx) = inputs
        x = F.elu(self.conv1(inputs))
        x = F.elu(self.conv2(x))
        x = F.elu(self.conv3(x))
        x = F.elu(self.conv4(x))

        x = x.view(-1, 32 * 4 * 4)
        hx, cx = self.lstm(x, (hx, cx))
        x = hx

        return self.actor_linear(x)


==> anc/ice-ppo/common/policy.py <==
from .misc_util import orthogonal_init
from .model import GRU
import torch.nn as nn
import torch.nn.functional as F
from torch.distributions import Categorical, Normal

class CategoricalPolicy(nn.Module):
    def __init__(self, 
                 embedder,
                 recurrent,
                 action_size):
        """
        embedder: (torch.Tensor) model to extract the embedding for observation
        action_size: number of the categorical actions
        """ 
        super(CategoricalPolicy, self).__init__()
        self.embedder = embedder
        # small scale weight-initialization in policy enhances the stability        
        self.fc_policy = orthogonal_init(nn.Linear(self.embedder.output_dim, action_size), gain=0.01)
        self.fc_value = orthogonal_init(nn.Linear(self.embedder.output_dim, 1), gain=1.0)

        self.recurrent = recurrent
        if self.recurrent:
            self.gru = GRU(self.embedder.output_dim, self.embedder.output_dim)

    def is_recurrent(self):
        return self.recurrent

    def forward(self, x, hx, masks):
        hidden = self.embedder(x)
        if self.recurrent:
            hidden, hx = self.gru(hidden, hx, masks)
        logits = self.fc_policy(hidden)
        log_probs = F.log_softmax(logits, dim=1)
        p = Categorical(logits=log_probs)
        v = self.fc_value(hidden).reshape(-1)
        return p, v, hx


==> anc/ice-ppo/common/storage.py <==
import torch
from torch.utils.data.sampler import BatchSampler, SubsetRandomSampler
import numpy as np
from collections import deque

class Storage():

    def __init__(self, obs_shape, hidden_state_size, num_steps, num_envs, device):
        self.obs_shape = obs_shape
        self.hidden_state_size = hidden_state_size
        self.num_steps = num_steps
        self.num_envs = num_envs
        self.device = device
        self.reset()

    def reset(self):
        self.obs_batch = torch.zeros(self.num_steps+1, self.num_envs, *self.obs_shape)
        self.hidden_states_batch = torch.zeros(self.num_steps+1, self.num_envs, self.hidden_state_size)
        self.act_batch = torch.zeros(self.num_steps, self.num_envs)
        self.rew_batch = torch.zeros(self.num_steps, self.num_envs)
        self.rew_intrinsic_batch = torch.zeros(self.num_steps, self.num_envs)
        self.rew_extrinsic_batch = torch.zeros(self.num_steps, self.num_envs)
        self.done_batch = torch.zeros(self.num_steps, self.num_envs)
        self.log_prob_act_batch = torch.zeros(self.num_steps, self.num_envs)
        self.value_batch = torch.zeros(self.num_steps+1, self.num_envs)
        self.return_batch = torch.zeros(self.num_steps, self.num_envs)
        self.adv_batch = torch.zeros(self.num_steps, self.num_envs)
        self.info_batch = deque(maxlen=self.num_steps)
        self.ice_info_batch = deque(maxlen=self.num_steps)
        self.step = 0

    def store(self, obs, hidden_state, act, rew, rew_intrinsic, rew_extrinsic, done, info, ice_info, log_prob_act, value):
        self.obs_batch[self.step] = torch.from_numpy(obs.copy())
        self.hidden_states_batch[self.step] = torch.from_numpy(hidden_state.copy())
        self.act_batch[self.step] = torch.from_numpy(act.copy())
        self.rew_batch[self.step] = torch.from_numpy(rew.copy())
        self.rew_intrinsic_batch[self.step] = torch.from_numpy(rew_intrinsic.copy())
        self.rew_extrinsic_batch[self.step] = torch.from_numpy(rew_extrinsic.copy())
        self.done_batch[self.step] = torch.from_numpy(done.copy())
        self.log_prob_act_batch[self.step] = torch.from_numpy(log_prob_act.copy())
        self.value_batch[self.step] = torch.from_numpy(value.copy())
        self.info_batch.append(info)
        self.ice_info_batch.append(ice_info)

        self.step = (self.step + 1) % self.num_steps

    def store_last(self, last_obs, last_hidden_state, last_value):
        self.obs_batch[-1] = torch.from_numpy(last_obs.copy())
        self.hidden_states_batch[-1] = torch.from_numpy(last_hidden_state.copy())
        self.value_batch[-1] = torch.from_numpy(last_value.copy())

    def compute_estimates(self, gamma=0.99, lmbda=0.95, use_gae=True, normalize_adv=True):
        rew_batch = self.rew_batch
        
        if use_gae:

            A = 0
            for i in reversed(range(self.num_steps)):
                rew = rew_batch[i]
                done = self.done_batch[i]
                value = self.value_batch[i]
                next_value = self.value_batch[i+1]

                delta = (rew + gamma * next_value * (1 - done)) - value
                self.adv_batch[i] = A = gamma * lmbda * A * (1 - done) + delta
                
        else:
            G = self.value_batch[-1]
            for i in reversed(range(self.num_steps)):
                rew = rew_batch[i]
                done = self.done_batch[i]

                G = rew + gamma * G * (1 - done)
                self.return_batch[i] = G

        self.return_batch = self.adv_batch + self.value_batch[:-1]
        #self.return_batch = rew_batch + gamma*self.value_batch[1:]
        if normalize_adv:
            self.adv_batch = (self.adv_batch - torch.mean(self.adv_batch)) / (torch.std(self.adv_batch) + 1e-8)


    def fetch_train_generator(self, mini_batch_size=None, recurrent=False):
        batch_size = self.num_steps * self.num_envs
        if mini_batch_size is None:
            mini_batch_size = batch_size
        # If agent's policy is not recurrent, data could be sampled without considering the time-horizon
        if not recurrent:
            sampler = BatchSampler(SubsetRandomSampler(range(batch_size)),
                                   mini_batch_size,
                                   drop_last=True)
            for indices in sampler:
                obs_batch = torch.FloatTensor(self.obs_batch[:-1]).reshape(-1, *self.obs_shape)[indices].to(self.device)
                hidden_state_batch = torch.FloatTensor(self.hidden_states_batch[:-1]).reshape(-1, self.hidden_state_size).to(self.device)
                act_batch = torch.FloatTensor(self.act_batch).reshape(-1)[indices].to(self.device)
                done_batch = torch.FloatTensor(self.done_batch).reshape(-1)[indices].to(self.device)
                log_prob_act_batch = torch.FloatTensor(self.log_prob_act_batch).reshape(-1)[indices].to(self.device)
                value_batch = torch.FloatTensor(self.value_batch[:-1]).reshape(-1)[indices].to(self.device)
                return_batch = torch.FloatTensor(self.return_batch).reshape(-1)[indices].to(self.device)
                adv_batch = torch.FloatTensor(self.adv_batch).reshape(-1)[indices].to(self.device)
                yield obs_batch, hidden_state_batch, act_batch, done_batch, log_prob_act_batch, value_batch, return_batch, adv_batch
        # If agent's policy is recurrent, data should be sampled along the time-horizon
        else:
            num_mini_batch_per_epoch = batch_size // mini_batch_size
            num_envs_per_batch = self.num_envs // num_mini_batch_per_epoch
            perm = torch.randperm(self.num_envs)
            for start_ind in range(0, self.num_envs, num_envs_per_batch):
                idxes = perm[start_ind:start_ind+num_envs_per_batch]
                obs_batch = torch.FloatTensor(self.obs_batch[:-1, idxes]).reshape(-1, *self.obs_shape).to(self.device)
                # [0:1] instead of [0] to keep two-dimensional array
                hidden_state_batch = torch.FloatTensor(self.hidden_states_batch[0:1, idxes]).reshape(-1, self.hidden_state_size).to(self.device)
                act_batch = torch.FloatTensor(self.act_batch[:, idxes]).reshape(-1).to(self.device)
                done_batch = torch.FloatTensor(self.done_batch[:, idxes]).reshape(-1).to(self.device)
                log_prob_act_batch = torch.FloatTensor(self.log_prob_act_batch[:, idxes]).reshape(-1).to(self.device)
                value_batch = torch.FloatTensor(self.value_batch[:-1, idxes]).reshape(-1).to(self.device)
                return_batch = torch.FloatTensor(self.return_batch[:, idxes]).reshape(-1).to(self.device)
                adv_batch = torch.FloatTensor(self.adv_batch[:, idxes]).reshape(-1).to(self.device)
                yield obs_batch, hidden_state_batch, act_batch, done_batch, log_prob_act_batch, value_batch, return_batch, adv_batch

    def fetch_log_data(self):
        ice_info_batch = []
        for step in range(self.num_steps):
            ice_info_batch.append(self.ice_info_batch[step]["Trajectory Information (bits)"])
        ice_info_batch = np.array(ice_info_batch)
        rew_intrinsic_batch = self.rew_intrinsic_batch.numpy()
        rew_extrinsic_batch = self.rew_extrinsic_batch.numpy()
        if 'env_reward' in self.info_batch[0][0]:
            rew_batch = []
            for step in range(self.num_steps):
                infos = self.info_batch[step]
                rew_batch.append([info['env_reward'] for info in infos])
            rew_batch = np.array(rew_batch)
        else:
            rew_batch = self.rew_batch.numpy()
        if 'env_done' in self.info_batch[0][0]:
            done_batch = []
            for step in range(self.num_steps):
                infos = self.info_batch[step]
                done_batch.append([info['env_done'] for info in infos])
            done_batch = np.array(done_batch)
        else:
            done_batch = self.done_batch.numpy()
        return rew_batch, rew_intrinsic_batch, rew_extrinsic_batch, done_batch, ice_info_batch

==> anc/ice-ppo/hyperparams/exploration/exploration_config.yml <==
default:
  method: "ICE"
  discretizer: "UniformDiscretizer"
  method_config:
      ICE:
          beta_entropy: 0.01
  discretizer_config:
        UniformDiscretizer:
            discretizer_dim: 256

default_mice:
  method: "MICE"
  discretizer: "UniformDiscretizer"
  method_config:
      MICE:
          beta_entropy: 0.01
          beta_mutual: 0.01
  discretizer_config:
        UniformDiscretizer:
            discretizer_dim: 256
    
bass_ice:
  method: "ICE"
  discretizer: "BassDiscretizer"
  method_config:
      ICE:
          beta_entropy: 0.01
  discretizer_config:
        BassDiscretizer:
            discretized_state_dim: 64
            cell_size: 4
            num_bins: 20

bass_mice:
  method: "MICE"
  discretizer: "BassDiscretizer"
  method_config:
      MICE:
          beta_entropy: 0.01
          beta_mutual: 0.01
  discretizer_config:
        BassDiscretizer:
            discretized_state_dim: 64
            cell_size: 4
            num_bins: 20    


==> anc/ice-ppo/hyperparams/procgen/config.yml <==
easy:
    algo: ppo
    n_envs: 128
    n_steps: 256
    epoch: 3
    mini_batch_per_epoch: 8
    mini_batch_size: 2048
    gamma: 0.999
    lmbda: 0.95
    learning_rate: 0.0005
    grad_clip_norm: 0.5
    eps_clip: 0.2
    value_coef: 0.5
    entropy_coef: 0.01
    normalize_adv: True
    normalize_rew: True
    use_gae: True
    architecture: impala
    recurrent: False

easy-200:
    algo: ppo
    n_envs: 128
    n_steps: 256
    epoch: 3
    mini_batch_per_epoch: 8
    mini_batch_size: 2048
    gamma: 0.999
    lmbda: 0.95
    learning_rate: 0.0005
    grad_clip_norm: 0.5
    eps_clip: 0.2
    value_coef: 0.5
    entropy_coef: 0.01
    normalize_adv: True
    normalize_rew: True
    use_gae: True
    architecture: impala
    recurrent: False

hard:
    algo: ppo
    n_envs: 32
    n_steps: 256
    epoch: 3
    mini_batch_per_epoch: 8
    mini_batch_size: 2048
    gamma: 0.999
    lmbda: 0.95
    learning_rate: 0.0005
    grad_clip_norm: 0.5
    eps_clip: 0.2
    value_coef: 0.5
    entropy_coef: 0.01
    normalize_adv: True
    normalize_rew: False
    use_gae: True
    architecture: impala
    recurrent: False

hard-500:
    algo: ppo
    n_envs: 64
    n_steps: 20
    epoch: 3
    mini_batch_per_epoch: 512
    mini_batch_size: 64
    gamma: 0.999
    lmbda: 0.95
    learning_rate: 0.0005
    grad_clip_norm: 0.5
    eps_clip: 0.2
    value_coef: 0.5
    entropy_coef: 0.01
    normalize_adv: False
    normalize_rew: True
    use_gae: True
    architecture: impala
    recurrent: False

medium:
    algo: ppo
    n_envs: 32
    n_steps: 256
    epoch: 3
    mini_batch_per_epoch: 8
    mini_batch_size: 2048
    gamma: 0.99
    lmbda: 1.00
    learning_rate: 0.0001
    grad_clip_norm: 0.5
    eps_clip: 0.2
    value_coef: 0.5
    entropy_coef: 0.01
    normalize_adv: False
    normalize_rew: False
    use_gae: True
    architecture: impala
    recurrent: False

pong:
    algo: ppo
    n_envs: 128
    n_steps: 256
    epoch: 3
    mini_batch_per_epoch: 8
    mini_batch_size: 2048
    gamma: 0.99
    lmbda: 1.00
    learning_rate: 0.0001
    grad_clip_norm: 0.5
    eps_clip: 0.2
    value_coef: 0.5
    entropy_coef: 0.01
    normalize_adv: True
    normalize_rew: False
    use_gae: True
    architecture: impala
    recurrent: True

==> anc/ice-ppo/test.py <==
import argparse
import gym
import numpy as np
import os
import random
import torch
import yaml

import imageio
import numpy as np
import matplotlib
matplotlib.use('agg')
import matplotlib.pyplot as plt

from common import set_global_seeds
from common.env.procgen_wrappers import AtariNormFrame
from common.env.procgen_wrappers import ScaledFloatFrame
from common.env.procgen_wrappers import TransposeFrame
from common.env.procgen_wrappers import VecDontExtractDictObs
from common.model import NatureModel, ImpalaModel, ActorCritic
from common.policy import CategoricalPolicy
from common.ice import ICEOptGPU as ICE


parser = argparse.ArgumentParser(
    description="Information Content Exploration Test Script"
)
parser.add_argument('--env_name',          type=str, default='MontezumaRevenge-v0',  help='environment ID')
parser.add_argument('--exp_name',         type=str, default = 'test_optimized_ice', help='experiment name')
parser.add_argument('--start_level',       type=int, default=0,                      help='start-level for environment')
parser.add_argument('--num_levels',        type=int, default=500,                    help='number of training levels for environment')
parser.add_argument('--distribution_mode', type=str, default='hard',                 help='distribution mode for environment')
parser.add_argument('--param_name',        type=str, default='hard',                 help='hyper-parameter ID')
parser.add_argument('--gpu_device',        type=int, default=0,                      help='visible device in CUDA')
parser.add_argument('--num-episodes',      type=int, default=10,                     help='number of testing episodes')
parser.add_argument('--seed',              type=int, default=random.randint(0,9999), help='Random generator seed')

ATARI_ACTION_MAPPING = {
    0: "NOOP",
    1: "FIRE",
    2: "UP",
    3: "RIGHT",
    4: "LEFT",
    5: "DOWN",
    6: "UP-RIGHT",
    7: "UP-LEFT",
    8: "DOWN-RIGHT",
    9: "DOWN-LEFT",
    10: "UP-FIRE",
    11: "RIGHT-FIRE",
    12: "LEFT-FIRE",
    13: "DOWN-FIRE",
    14: "UP-RIGHT-FIRE",
    15: "UP-LEFT-FIRE",
    16: "DOWN-RIGHT-FIRE",
    17: "DOWN-LEFT-FIRE",
}

if __name__=='__main__':
    args = parser.parse_args()
    set_global_seeds(args.seed)

    with open('hyperparams/procgen/config.yml', 'r') as f:
        hyperparameters = yaml.safe_load(f)[args.param_name]

    os.environ["CUDA_VISIBLE_DEVICES"] = str(args.gpu_device)
    device = torch.device('cuda')
    n_envs = 1
    torch.set_num_threads(1)
    env = gym.vector.AsyncVectorEnv([
            lambda: gym.make(args.env_name) for _ in range(n_envs)
    ])
    env.action_space = env.action_space[0]
    env = VecDontExtractDictObs(env, n_envs)
    env = AtariNormFrame(env)
    env = TransposeFrame(env)
    env = ScaledFloatFrame(env)
    print(args.env_name, env.observation_space, env.action_space)

    architecture = hyperparameters.get('architecture', 'impala')
    in_channels = env.observation_space.shape[0]
    action_space = env.action_space
    if architecture == 'nature':
        model = NatureModel(in_channels=in_channels)
    elif architecture == 'impala':
        model = ImpalaModel(in_channels=in_channels)
    elif architecture == 'simple':
        model = ActorCritic(in_channels, env.action_space.n)
    else:
        raise ValueError(f"Unrecognized architecture: {architecture}")

    # Discrete action space
    recurrent = hyperparameters.get('recurrent', False)
    policy = CategoricalPolicy(model, recurrent, env.action_space.n)

    # The whole logging file path needs to be cleaned up so we can easily grab the most recent model
    policy.load_state_dict(torch.load("logs/procgen/MontezumaRevenge-v0/test_optimized_ice/seed_6426_24-03-2023_09-55-07/model_175005696.pth")["state_dict"])
    policy.to(device)

    print('START TESTING...')
    num_episodes = 1
    ice = ICE(beta=50)

    for episode in range(num_episodes):
        policy.eval()
        obs = env.reset()
        ice.reset(obs)
        hidden_state = torch.zeros(size=(n_envs, model.output_dim), device=device)
        done = False
        step = 0
        frames, annotations = [], []
        while not done:
            obs = torch.FloatTensor(obs).to(device=device)
            mask = torch.FloatTensor(1-done).to(device=device)
            dist, _, hidden_state = policy(obs, hidden_state, mask)
            act = dist.sample()
            obs, rew_extrinsic, done, info = env.step(act)
            rew_intrinsic = ice.update(obs, done)
            frames.append(np.moveaxis(obs[0], 0, -1))

            annotations.append(f"Step {step} | {ATARI_ACTION_MAPPING[act.cpu().numpy()[0]]}\nInformation Gain: {rew_intrinsic[0]:3f}")
            step += 1

        ann_frames = []
        for i, frame in enumerate(frames):
            f, ax = plt.subplots(figsize=(12, 12), dpi=40)
            ax.imshow(frame)
            ax.text(5, 5, annotations[i], fontsize="xx-large", va="top", color="red")
            ax.set_axis_off()
            ax.set_position([0, 0, 1, 1])
            f.canvas.draw()
            ann_frames.append(np.asarray(f.canvas.renderer.buffer_rgba()))
            plt.close()
        imageio.mimsave(f"test_{episode}.gif", ann_frames, fps=5)
    env.close()


==> anc/ice-ppo/train.py <==
from common.env.atari_wrappers import *
from common.env.procgen_wrappers import *
from common.logger import Logger
from common.storage import Storage
from common.model import NatureModel, ImpalaModel, ActorCritic
from common.policy import CategoricalPolicy
from common import set_global_seeds, set_global_log_levels

import os, time, yaml, argparse
import gym
#from procgen import ProcgenEnv
import random
import torch


if __name__=='__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('--exp_name',         type=str, default = 'bass_ice', help='experiment name')
    parser.add_argument('--env_name',         type=str, default = 'MontezumaRevenge-v0', help='environment ID')
    parser.add_argument('--start_level',      type=int, default = int(0), help='start-level for environment')
    parser.add_argument('--num_levels',       type=int, default = int(500), help='number of training levels for environment')
    parser.add_argument('--distribution_mode',type=str, default = 'hard', help='distribution mode for environment')
    parser.add_argument('--param_name',       type=str, default = 'hard', help='hyper-parameter ID')
    parser.add_argument('--device',           type=str, default = 'gpu', required = False, help='whether to use gpu')
    parser.add_argument('--gpu_device',       type=int, default = int(0), required = False, help = 'visible device in CUDA')
    parser.add_argument('--num_timesteps',    type=int, default = int(1000000000), help = 'number of training timesteps')
    parser.add_argument('--seed',             type=int, default = random.randint(0,9999), help='Random generator seed')
    parser.add_argument('--log_level',        type=int, default = int(40), help='[10,20,30,40]')
    parser.add_argument('--num_checkpoints',  type=int, default = int(1000), help='number of checkpoints to store')
    parser.add_argument('--loss',             type=str, default = 'entropy')
    parser.add_argument('--beta',             type=float, default = 0.5)
    parser.add_argument('--reset_on_extrinsic', type=bool, default=True)
    parser.add_argument('--exploration_param_name', type=str, default = 'bass_ice', help='exploration hyper-parameter ID')

    args = parser.parse_args()
    exp_name = args.exp_name
    env_name = args.env_name
    start_level = args.start_level
    num_levels = args.num_levels
    distribution_mode = args.distribution_mode
    param_name = args.param_name
    device = args.device
    gpu_device = args.gpu_device
    num_timesteps = args.num_timesteps
    seed = args.seed
    log_level = args.log_level
    num_checkpoints = args.num_checkpoints
    loss = args.loss
    beta = args.beta

    set_global_seeds(seed)
    set_global_log_levels(log_level)

    ####################
    ## HYPERPARAMETERS #
    ####################
    print('[LOADING HYPERPARAMETERS...]')
    with open('hyperparams/procgen/config.yml', 'r') as f:
        hyperparameters = yaml.safe_load(f)[param_name]
    for key, value in hyperparameters.items():
        print(key, ':', value)

    print('[LOADING EXPLORATION HYPERPARAMETERS...]')
    with open('hyperparams/exploration/exploration_config.yml', 'r') as f:
        exploration_config = yaml.safe_load(f)[args.exploration_param_name]
    for k, v in exploration_config.items():
        print(f"{k}: {v}")

    ############
    ## DEVICE ##
    ############
    os.environ["CUDA_VISIBLE_DEVICES"] = str(gpu_device)
    device = torch.device('cuda')

    #################
    ## ENVIRONMENT ##
    #################
    print('INITIALIZAING ENVIRONMENTS...')
    n_steps = hyperparameters.get('n_steps', 256)
    n_envs = hyperparameters.get('n_envs', 64)
    # By default, pytorch utilizes multi-threaded cpu
    # Procgen is able to handle thousand of steps on a single core
    torch.set_num_threads(1)
    if env_name == "starpilot":
        env = ProcgenEnv(num_envs=n_envs,
                         env_name=env_name,
                         start_level=start_level,
                         num_levels=num_levels,
                         distribution_mode=distribution_mode)
        normalize_rew = hyperparameters.get('normalize_rew', True)
        env = VecExtractDictObs(env, "rgb")
        if normalize_rew:
            env = VecNormalize(env, ob=False) # normalizing returns, but not the img frames.
        env = TransposeFrame(env)
        env = ScaledFloatFrame(env)
    else:

        def _create_env(args_):
            env_ = gym.make(args_.env_name)
            if args_.reset_on_extrinsic:
                env_ = ResetOnExtrinsicReward(env_)
            return env_

        env = gym.vector.AsyncVectorEnv([
             lambda: _create_env(args) for _ in range(n_envs)
        ])
        env.action_space = env.action_space[0]
        normalize_rew = hyperparameters.get('normalize_rew', True)
        env = VecDontExtractDictObs(env, n_envs)
        if normalize_rew:
            env = VecNormalize(env, ob=False) # normalizing returns, but not the img frames.
        env = AtariNormFrame(env)
        env = TransposeFrame(env)
        env = ScaledFloatFrame(env)
        
    print(env_name, env.observation_space, env.action_space)
    ############
    ## LOGGER ##
    ############
    print('INITIALIZAING LOGGER...')
    logdir = 'procgen/' + env_name + '/' + exp_name + '/' + 'seed' + '_' + \
             str(seed) + '_' + time.strftime("%d-%m-%Y_%H-%M-%S")
    logdir = os.path.join('logs', logdir)
    if not (os.path.exists(logdir)):
        os.makedirs(logdir)
    logger = Logger(n_envs, logdir)

    ###########
    ## MODEL ##
    ###########
    print('INTIALIZING MODEL...')
    observation_space = env.observation_space
    observation_shape = observation_space.shape
    architecture = hyperparameters.get('architecture', 'impala')
    in_channels = observation_shape[0]
    action_space = env.action_space

    # Model architecture
    if architecture == 'nature':
        model = NatureModel(in_channels=in_channels)
    elif architecture == 'impala':
        model = ImpalaModel(in_channels=in_channels)
    elif architecture == 'simple':
        model = ActorCritic(in_channels, action_space.n)

    # Discrete action space
    recurrent = hyperparameters.get('recurrent', False)
    if isinstance(action_space, gym.spaces.Discrete):
        action_size = action_space.n
        policy = CategoricalPolicy(model, recurrent, action_size)
    else:
        raise NotImplementedError
    policy.to(device)

    #############
    ## STORAGE ##
    #############
    print('INITIALIZAING STORAGE...')
    hidden_state_dim = model.output_dim
    storage = Storage(observation_shape, hidden_state_dim, n_steps, n_envs, device)

    ###########
    ## AGENT ##
    ###########
    print('INTIALIZING AGENT...')
    algo = hyperparameters.get('algo', 'ppo')
    if algo == 'ppo':
        from agents.ppo import PPO as AGENT
    else:
        raise NotImplementedError
    agent = AGENT(env, policy, logger, storage, device, num_checkpoints, loss=loss, beta=beta, exploration_config=exploration_config, **hyperparameters)

    ##############
    ## TRAINING ##
    ##############
    print('START TRAINING...')
    agent.train(num_timesteps)

